Boosting Novel Category Discovery Over Domains with Soft Contrastive Learning and All-in-One Classifier

Unsupervised domain adaptation (UDA) has proven to be highly effective in transferring knowledge from a label-rich source domain to a label-scarce target domain. However, the presence of additional novel categories in the target domain has led to the development of open-set domain adaptation (ODA) and universal domain adaptation (UNDA). Existing ODA and UNDA methods treat all novel categories as a single, unified unknown class and attempt to detect it during training. However, we found that domain variance can lead to more significant view-noise in unsupervised data augmentation, which affects the effectiveness of contrastive learning (CL) and causes the model to be overconfident in novel category discovery. To address these issues, a framework named Soft-contrastive All-in-one Network (SAN) is proposed for ODA and UNDA tasks. SAN includes a novel data-augmentation-based soft contrastive learning (SCL) loss to fine-tune the backbone for feature transfer and a more human-intuitive classifier to improve new class discovery capability. The SCL loss weakens the adverse effects of the data augmentation view-noise problem which is amplified in domain transfer tasks. The All-in-One (AIO) classifier overcomes the overconfidence problem of current mainstream closed-set and open-set classifiers. Visualization and ablation experiments demonstrate the effectiveness of the proposed innovations. Furthermore, extensive experiment results on ODA and UNDA show that SAN outperforms existing state-of-the-art methods.

==> code/fig3.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# H-score"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zelinzang/opt/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:70: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#柱状图\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(6,3))\n",
    "\n",
    "# OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13, 17.17, 9.31]\n",
    "# SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]\n",
    "# SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8, 29.67, 22.07]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]\n",
    "\n",
    "# OVA_raw = [81.61, 74.08, 59.52, 54.28, 43.97, 38.2]#[80.05, 77.01, 62.34, 63.33, 39.86, 36.49]\n",
    "# SCLN_raw = [82.32, 71.56, 63.44, 59.63, 54.7, 46.87]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]\n",
    "# SCLN_DMT_raw = [83.98, 83.17, 75.35, 64.46, 58.33, 52.26]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]\n",
    "\n",
    "OVA_raw = [85.8, 81.27, 73.46, 58.66, 53.15, 37.03]#[80.05, 77.01, 62.34, 63.33, 39.86, 36.49]\n",
    "SCLN_raw = [84.7,81.63, 75.26, 63.04, 58.91, 53.8]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]\n",
    "SCLN_DMT_raw = [89.9, 83.76, 82.72, 74.78, 63.6, 57.23]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]\n",
    "\n",
    "\n",
    "delta = [ SCLN_raw[i] for i in range(len(OVA_raw))]\n",
    "delta_2 = [ SCLN_DMT_raw[i] for i in range(len(OVA_raw))]\n",
    "x = np.arange(len(OVA_raw)) #总共有几组，就设置成几，我们这里有三组，所以设置为3\n",
    "total_width, n = 0.9, 3    # 有多少个类型，只需更改n即可，比如这里我们对比了四个，那么就把n设成4\n",
    "width = total_width / n\n",
    "x = x - (total_width - width) / 2\n",
    "OVA = np.array(OVA_raw) # [ 5.7 for i in range(len(SCLN_raw))]\n",
    "SCLN = np.array(delta) #np.array(OVA)+ np.array(delta)\n",
    "SCLN_DMT = np.array(delta_2)\n",
    "\n",
    "plt.bar(x, OVA,width=width, label ='OVANET', color = '#ACCD82', zorder = 2)\n",
    "plt.bar(x + width, SCLN,width=width,label='SAN w/o. SCL',color = '#EDBA7B', zorder = 2)\n",
    "plt.bar(x + 2*width, SCLN_DMT,width=width,label='SAN',color = '#A5799B', zorder = 2)\n",
    "\n",
    "plt.xlabel(\"Noisy Percent (Office, Amazon -> DSLR)\", fontsize=14)\n",
    "plt.ylabel(\" H-score\", fontsize=14)\n",
    "plt.xticks([i for i in range(6)],['0.0','0.1','0.2','0.3','0.4','0.5'])\n",
    "\n",
    "for i in range(6):\n",
    "    plt.text(\n",
    "        i-width-0.05,\n",
    "        OVA[i]+0.08,\n",
    "        '%.1f'% OVA_raw[i],\n",
    "        ha ='center',\n",
    "        va = 'bottom',\n",
    "        zorder = 2,\n",
    "        fontsize=8,\n",
    "    )\n",
    "\n",
    "for i in range(6):\n",
    "    plt.text(\n",
    "        i+0, \n",
    "        SCLN[i]+0.08, \n",
    "        '%.1f'% SCLN_raw[i], \n",
    "        ha ='center',\n",
    "        va = 'bottom', \n",
    "        zorder = 2,\n",
    "        fontsize=8,\n",
    "    )\n",
    "\n",
    "for i in range(6):\n",
    "    plt.text(\n",
    "        i+width, \n",
    "        SCLN_DMT[i]+0.03,\n",
    "        '%.1f'% SCLN_DMT_raw[i], \n",
    "        ha ='center',\n",
    "        va = 'bottom', \n",
    "        zorder = 2,\n",
    "        fontsize=8,\n",
    "    )\n",
    "# my_y_ticks = np.arange(0.8, 0.95, 0.02)\n",
    "ax = plt.axes()\n",
    "\n",
    "# plt.yticks([])\n",
    "# ax.axes.yaxis.set_ticklabels([])\n",
    "plt.grid(True,axis = 'y',zorder=0)\n",
    "plt.legend(loc = \"upper right\")\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.ylim([30, 94])\n",
    "\n",
    "# plt.ylim(0,12)\n",
    "plt.savefig('fig_3_1.png', dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Balanced Hscore"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/zelinzang/opt/anaconda3/lib/python3.7/site-packages/ipykernel_launcher.py:70: MatplotlibDeprecationWarning: Adding an axes using the same arguments as a previous axes currently reuses the earlier instance.  In a future version, a new instance will always be created and returned.  Meanwhile, this warning can be suppressed, and the future behavior ensured, by passing a unique label to each axes instance.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#柱状图\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(6,3))\n",
    "\n",
    "# OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13, 17.17, 9.31]\n",
    "# SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]\n",
    "# SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8, 29.67, 22.07]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]\n",
    "\n",
    "OVA_raw = [83.97, 79.52, 73.1, 59.52, 54.19, 35.98]#[80.05, 77.01, 62.34, 63.33, 39.86, 36.49]\n",
    "SCLN_raw = [85.11, 82.05, 73.37, 67.77, 58.16, 43.27]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]\n",
    "SCLN_DMT_raw = [88.3, 83.88, 83.05, 73.7, 66.45, 53.88]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]\n",
    "\n",
    "# OVA_raw = [85.8, 81.27, 73.46, 58.66, 53.15, 37.03]#[80.05, 77.01, 62.34, 63.33, 39.86, 36.49]\n",
    "# SCLN_raw = [84.7,81.63, 71.57, 63.04, 58.91, 53.8]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]\n",
    "# SCLN_DMT_raw = [89.9, 83.76, 82.72, 74.78, 63.6, 57.23]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]\n",
    "\n",
    "\n",
    "delta = [ SCLN_raw[i] for i in range(len(OVA_raw))]\n",
    "delta_2 = [ SCLN_DMT_raw[i] for i in range(len(OVA_raw))]\n",
    "x = np.arange(len(OVA_raw)) #总共有几组，就设置成几，我们这里有三组，所以设置为3\n",
    "total_width, n = 0.9, 3    # 有多少个类型，只需更改n即可，比如这里我们对比了四个，那么就把n设成4\n",
    "width = total_width / n\n",
    "x = x - (total_width - width) / 2\n",
    "OVA = np.array(OVA_raw) # [ 5.7 for i in range(len(SCLN_raw))]\n",
    "SCLN = np.array(delta) #np.array(OVA)+ np.array(delta)\n",
    "SCLN_DMT = np.array(delta_2)\n",
    "\n",
    "plt.bar(x, OVA,width=width, label ='OVANET', color = '#ACCD82', zorder = 2)\n",
    "plt.bar(x + width, SCLN,width=width,label='SAN w/o. SCL',color = '#EDBA7B', zorder = 2)\n",
    "plt.bar(x + 2*width, SCLN_DMT,width=width,label='SAN',color = '#A5799B', zorder = 2)\n",
    "\n",
    "plt.xlabel(\"Noisy Percent (Office, Amazon -> DSLR)\", fontsize=14)\n",
    "plt.ylabel(\"Balanced H-score\", fontsize=14)\n",
    "plt.xticks([i for i in range(6)],['0.0','0.1','0.2','0.3','0.4','0.5'])\n",
    "\n",
    "for i in range(6):\n",
    "    plt.text(\n",
    "        i-width-0.05,\n",
    "        OVA[i]+0.08,\n",
    "        '%.1f'% OVA_raw[i],\n",
    "        ha ='center',\n",
    "        va = 'bottom',\n",
    "        zorder = 2,\n",
    "        fontsize=8,\n",
    "    )\n",
    "\n",
    "for i in range(6):\n",
    "    plt.text(\n",
    "        i+0, \n",
    "        SCLN[i]+0.08, \n",
    "        '%.1f'% SCLN_raw[i], \n",
    "        ha ='center',\n",
    "        va = 'bottom', \n",
    "        zorder = 2,\n",
    "        fontsize=8,\n",
    "    )\n",
    "\n",
    "for i in range(6):\n",
    "    plt.text(\n",
    "        i+width, \n",
    "        SCLN_DMT[i]+0.03,\n",
    "        '%.1f'% SCLN_DMT_raw[i], \n",
    "        ha ='center',\n",
    "        va = 'bottom', \n",
    "        zorder = 2,\n",
    "        fontsize=8,\n",
    "    )\n",
    "# my_y_ticks = np.arange(0.8, 0.95, 0.02)\n",
    "ax = plt.axes()\n",
    "\n",
    "# plt.yticks([])\n",
    "# ax.axes.yaxis.set_ticklabels([])\n",
    "plt.grid(True,axis = 'y',zorder=0)\n",
    "plt.legend(loc = \"upper right\")\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.ylim([30, 94])\n",
    "\n",
    "# plt.ylim(0,12)\n",
    "plt.savefig('fig_3_2.png', dpi = 300)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.7.6 ('base')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  },
  "vscode": {
   "interpreter": {
    "hash": "0eab6b99fb84b05c1ed7b4cd8967d5ed7a0778f4289ef15f9a931d08f0a84d97"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/fig_balance_hscore.py <==
#柱状图
import numpy as np
import matplotlib.pyplot as plt
plt.figure(figsize=(6,3))

# OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13, 17.17, 9.31]
# SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]
# SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8, 29.67, 22.07]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]

OVA_raw = [73.99, 71.10, 57.38, 60.09, 33.85, 23.33]
SCLN_raw = [80.41, 73.55, 56.36, 58.19, 34.13, 32.12] #[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]
SCLN_DMT_raw = [83.34, 81.35, 71.52, 76.03, 49.71, 45.46] #[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]


delta = [ SCLN_raw[i] for i in range(len(OVA_raw))]
delta_2 = [ SCLN_DMT_raw[i] for i in range(len(OVA_raw))]
x = np.arange(len(OVA_raw)) #总共有几组，就设置成几，我们这里有三组，所以设置为3
total_width, n = 0.9, 3    # 有多少个类型，只需更改n即可，比如这里我们对比了四个，那么就把n设成4
width = total_width / n
x = x - (total_width - width) / 2
OVA = np.array(OVA_raw) # [ 5.7 for i in range(len(SCLN_raw))]
SCLN = np.array(delta) #np.array(OVA)+ np.array(delta)
SCLN_DMT = np.array(delta_2)

plt.bar(x, OVA,width=width, label ='OVANET', color = '#ACCD82', zorder = 2)
plt.bar(x + width, SCLN,width=width,label='OVANET+AIO',color = '#EDBA7B', zorder = 2)
plt.bar(x + 2*width, SCLN_DMT,width=width,label='SCLN',color = '#A5799B', zorder = 2)

plt.xlabel("Noisy Percent (Office, Amazon -> DSLR)", fontsize=14)
plt.ylabel("Balence H-score", fontsize=14)
plt.xticks([i for i in range(6)],['0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8'])

for i in range(6):
    plt.text(
        i-width-0.05,
        OVA[i]+0.08,
        '%.1f'% OVA_raw[i],
        ha ='center',
        va = 'bottom',
        zorder = 2,
        fontsize=8,
    )

for i in range(6):
    plt.text(
        i+0, 
        SCLN[i]+0.08, 
        '%.1f'% SCLN_raw[i], 
        ha ='center',
        va = 'bottom', 
        zorder = 2,
        fontsize=8,
    )

for i in range(6):
    plt.text(
        i+width, 
        SCLN_DMT[i]+0.03,
        '%.1f'% SCLN_DMT_raw[i], 
        ha ='center',
        va = 'bottom', 
        zorder = 2,
        fontsize=8,
    )
# my_y_ticks = np.arange(0.8, 0.95, 0.02)
ax = plt.axes()

# plt.yticks([])
# ax.axes.yaxis.set_ticklabels([])
plt.grid(True,axis = 'y',zorder=0)
plt.legend(loc = "upper right")
plt.tight_layout()

plt.ylim([20, 90])

# plt.ylim(0,12)
plt.savefig('B-H-score2.png', dpi = 300)
plt.show()

==> code/fig_change_unknown.py <==
#柱状图
import numpy as np
import matplotlib.pyplot as plt
plt.figure(figsize=(6,4))

OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13, 17.17, 9.31]
SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]
SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8, 29.67, 22.07]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]

OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13]
SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]
SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]


delta = [ SCLN_raw[i] for i in range(len(OVA_raw))]
delta_2 = [ SCLN_DMT_raw[i] for i in range(len(OVA_raw))]
x = np.arange(len(OVA_raw)) #总共有几组，就设置成几，我们这里有三组，所以设置为3
total_width, n = 0.9, 3    # 有多少个类型，只需更改n即可，比如这里我们对比了四个，那么就把n设成4
width = total_width / n
x = x - (total_width - width) / 2
OVA = np.array(OVA_raw) # [ 5.7 for i in range(len(SCLN_raw))]
SCLN = np.array(delta) #np.array(OVA)+ np.array(delta)
SCLN_DMT = np.array(delta_2)

plt.plot(x, OVA,  label ='OVANET', color = '#ACCD82', zorder = 2)
plt.plot(x + width, SCLN, label='OVANET+AIO',color = '#EDBA7B', zorder = 2)
plt.plot(x + 2*width, SCLN_DMT, label='SCLN',color = '#A5799B', zorder = 2)



plt.xlabel("Noisy Percent (Office, Amazon -> DSLR)", fontsize=14)
plt.ylabel("H-score", fontsize=14)
# plt.ylabel("H-score boost")
plt.xticks([i for i in range(6)],['0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8'])
# plt.plot(x,OVA,color = 'red')
# plt.plot(x + width,SCLN, color ='green')
# for x,y in zip([i for i in range(6)], OVA_raw):
# my_y_ticks = np.arange(0.8, 0.95, 0.02)
ax = plt.axes()

# plt.yticks([])
# ax.axes.yaxis.set_ticklabels([])
plt.grid(True,axis = 'y',zorder=0)
plt.legend(loc = "upper right")
plt.tight_layout()

plt.ylim([30, 90])

# plt.ylim(0,12)
plt.savefig('fig_change_unknown.png', dpi = 600)
plt.show()

==> code/fig_hscore.py <==
#柱状图
import numpy as np
import matplotlib.pyplot as plt
plt.figure(figsize=(6,3))

OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13, 17.17, 9.31]
SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]
SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8, 29.67, 22.07]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]

OVA_raw = [81.19, 75.07, 61.19, 56.99, 37.33, 39.13]
SCLN_raw = [82.08, 77.76, 61.36, 60.9, 48.44, 48.33]#[81.31, 72.23, 66.12, 59.05, 46.52, 52.75, 30.22, 18.81]#[82.08, 77.76, 61.36, 60.9, 48.44, 48.33, 27.35, 19.87]
SCLN_DMT_raw = [85.4, 82.43, 72.25, 68.92, 59.14, 58.8]#[81.99, 78.88, 74.88, 70.54, 60.84, 49.03, 28.96, 28.05]


delta = [ SCLN_raw[i] for i in range(len(OVA_raw))]
delta_2 = [ SCLN_DMT_raw[i] for i in range(len(OVA_raw))]
x = np.arange(len(OVA_raw)) #总共有几组，就设置成几，我们这里有三组，所以设置为3
total_width, n = 0.9, 3    # 有多少个类型，只需更改n即可，比如这里我们对比了四个，那么就把n设成4
width = total_width / n
x = x - (total_width - width) / 2
OVA = np.array(OVA_raw) # [ 5.7 for i in range(len(SCLN_raw))]
SCLN = np.array(delta) #np.array(OVA)+ np.array(delta)
SCLN_DMT = np.array(delta_2)

plt.bar(x, OVA,width=width, label ='OVANET', color = '#ACCD82', zorder = 2)
plt.bar(x + width, SCLN,width=width,label='OVANET+AIO',color = '#EDBA7B', zorder = 2)
plt.bar(x + 2*width, SCLN_DMT,width=width,label='SCLN',color = '#A5799B', zorder = 2)

plt.xlabel("Noisy Percent (Office, Amazon -> DSLR)", fontsize=14)
plt.ylabel("H-score", fontsize=14)
# plt.ylabel("H-score boost")
plt.xticks([i for i in range(6)],['0.1','0.2','0.3','0.4','0.5','0.6','0.7','0.8'])
# plt.plot(x,OVA,color = 'red')
# plt.plot(x + width,SCLN, color ='green')
# for x,y in zip([i for i in range(6)], OVA_raw):
for i in range(6):
    plt.text(
        i-width-0.05,
        OVA[i]+0.08,
        '%.1f'% OVA_raw[i],
        ha ='center',
        va = 'bottom',
        zorder = 2,
        fontsize=8,
    )

for i in range(6):
    plt.text(
        i+0, 
        SCLN[i]+0.08, 
        '%.1f'% SCLN_raw[i], 
        ha ='center',
        va = 'bottom', 
        zorder = 2,
        fontsize=8,
    )

for i in range(6):
    plt.text(
        i+width, 
        SCLN_DMT[i]+0.03,
        '%.1f'% SCLN_DMT_raw[i], 
        ha ='center',
        va = 'bottom', 
        zorder = 2,
        fontsize=8,
    )
# my_y_ticks = np.arange(0.8, 0.95, 0.02)
ax = plt.axes()

# plt.yticks([])
# ax.axes.yaxis.set_ticklabels([])
plt.grid(True,axis = 'y',zorder=0)
plt.legend(loc = "upper right")
plt.tight_layout()

plt.ylim([30, 90])

# plt.ylim(0,12)
plt.savefig('H-score2.png', dpi = 600)
plt.show()

==> code/paper_any_1.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import umap\n",
    "import plotly.express as px\n",
    "from openTSNE import TSNE\n",
    "\n",
    "from plotly.subplots import make_subplots\n",
    "import plotly.graph_objects as go\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# feature_2d = umap.UMAP().fit_transform(feature)\n",
    "def load_data(classifier, data_type, noise, source, target, othertxt=''):\n",
    "    p = '/Volumes/ZelinDisk/big/San_data/'\n",
    "    path_feature = f'{p}/{classifier}/{data_type}/noise_feature_test_{noise}{othertxt}_{source}_{target}.npy'\n",
    "    path_label = f'{p}/{classifier}/{data_type}/noise_label_all_{noise}{othertxt}_{source}_{target}.npy'\n",
    "    path_pre = f'{p}/{classifier}/{data_type}/noise_pred_all_{noise}{othertxt}_{source}_{target}.npy'\n",
    "    feature = np.load(path_feature)\n",
    "    label = [int(l) for l in np.load(path_label).tolist()]\n",
    "    pre = [int(l) for l in np.load(path_pre).tolist()]\n",
    "\n",
    "    # print(feature.shape)\n",
    "    # print(len(label))\n",
    "    # print(len(pre))\n",
    "    return feature, label, pre"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 20}"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "noise 0.3 accuracy source:0.8685714285714285\n",
      "_0.5_1.5_0.4_0.1 0.9714285714285714\n",
      "_0.5_1.5_0.4_0.2 0.9542857142857143\n",
      "_0.5_1.5_0.5_0.1 1.0\n",
      "_0.5_1.5_0.5_0.2 0.9942857142857143\n",
      "_0.5_1.5_0.6_0.1 0.96\n",
      "_0.5_1.5_0.6_0.2 0.9542857142857143\n",
      "san best acc 1.0, len 6\n",
      "acc gap 0.13142857142857145\n"
     ]
    }
   ],
   "source": [
    "fig = make_subplots(rows=2, cols=3)\n",
    "\n",
    "\n",
    "# source\n",
    "noise = 0.3\n",
    "classifier = 'OVANet'\n",
    "data_type = 'source'\n",
    "source = 'amazon'\n",
    "target = 'dslr'\n",
    "feature_s, label_s, pre_s = load_data(classifier, data_type, noise, source, target)\n",
    "\n",
    "# for noise in [0.1,0.2,0.3,0.4,0.5,0.6]:\n",
    "for noise in [0.3]:\n",
    "    # noise = 0.3\n",
    "    classifier = 'OVANet'\n",
    "    data_type = 'target'\n",
    "    # source = 'amazon'\n",
    "    # source = 'dslr'\n",
    "    source = 'webcam'\n",
    "    target = 'dslr'\n",
    "    # target = 'amazon'\n",
    "    # target = 'webcam'\n",
    "    \n",
    "    feature_t, label_t, pre_t = load_data(classifier, data_type, noise, source, target)\n",
    "    label_t = np.array(label_t)\n",
    "    pre_t = np.array(pre_t)\n",
    "    mask_nuknown = np.array(label_t)==20\n",
    "    acc_ova = sum( label_t[mask_nuknown]==pre_t[mask_nuknown] )/len(label_t[mask_nuknown])\n",
    "    print(f'noise {float(noise)} accuracy source:{acc_ova}')\n",
    "\n",
    "    # noise = 0.1\n",
    "    classifier = 'SAN'\n",
    "    # data_type = 'target'\n",
    "    # source = 'amazon'\n",
    "    # target = 'dslr'\n",
    "    acc_list = []\n",
    "    for j1 in [0.5]:\n",
    "        for j2 in [0.5, 1.5]:\n",
    "            for j3 in [0.4, 0.5, 0.6]:\n",
    "                for j4 in [0.1, 0.2]:\n",
    "                    try:\n",
    "                        feature_t, label_t, pre_t = load_data(classifier, data_type, noise, source, target, othertxt=f'_{j1}_{j2}_{j3}_{j4}')\n",
    "                        label_t = np.array(label_t)\n",
    "                        mask_nuknown = np.array(label_t)==20\n",
    "                        pre_t = np.array(pre_t)\n",
    "                        acc_list.append(sum( label_t[mask_nuknown]==pre_t[mask_nuknown] )/len(label_t[mask_nuknown]))\n",
    "                        print(f'_{j1}_{j2}_{j3}_{j4}', sum( label_t[mask_nuknown]==pre_t[mask_nuknown] )/len(label_t[mask_nuknown]))\n",
    "                    except:\n",
    "                        pass\n",
    "                    # feature_t, label_t, pre_t = load_data(classifier, data_type, noise, source, target, othertxt='_0.5_1.0_0.4_0.2')\n",
    "    print(f'san best acc {max(acc_list)}, len {len(acc_list)}')\n",
    "    print(f'acc gap {max(acc_list)-acc_ova}')\n",
    "    # calculate the accuracy\n",
    "\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "accuracy source: 0.8148148148148148\n",
      "--------------------------------------------------------------------------------\n",
      "TSNE(n_jobs=8, perplexity=40, random_state=42, verbose=True)\n",
      "--------------------------------------------------------------------------------\n",
      "===> Finding 120 nearest neighbors using exact search using euclidean distance...\n",
      "   --> Time elapsed: 0.10 seconds\n",
      "===> Calculating affinity matrix...\n",
      "   --> Time elapsed: 0.03 seconds\n",
      "===> Calculating PCA-based initialization...\n",
      "   --> Time elapsed: 2.28 seconds\n",
      "===> Running optimization with exaggeration=12.00, lr=200.00 for 250 iterations...\n",
      "Iteration   50, KL divergence 2.3800, 50 iterations in 0.1839 sec\n",
      "Iteration  100, KL divergence 2.3789, 50 iterations in 0.1803 sec\n",
      "Iteration  150, KL divergence 2.3271, 50 iterations in 0.1178 sec\n",
      "Iteration  200, KL divergence 2.3197, 50 iterations in 0.1020 sec\n",
      "Iteration  250, KL divergence 2.3212, 50 iterations in 0.0755 sec\n",
      "   --> Time elapsed: 0.66 seconds\n",
      "===> Running optimization with exaggeration=1.00, lr=200.00 for 500 iterations...\n",
      "Iteration   50, KL divergence 0.4869, 50 iterations in 0.0661 sec\n",
      "Iteration  100, KL divergence 0.4062, 50 iterations in 0.0831 sec\n",
      "Iteration  150, KL divergence 0.3879, 50 iterations in 0.0776 sec\n",
      "Iteration  200, KL divergence 0.3821, 50 iterations in 0.0575 sec\n",
      "Iteration  250, KL divergence 0.3782, 50 iterations in 0.0536 sec\n",
      "Iteration  300, KL divergence 0.3755, 50 iterations in 0.0539 sec\n",
      "Iteration  350, KL divergence 0.3734, 50 iterations in 0.0580 sec\n",
      "Iteration  400, KL divergence 0.3729, 50 iterations in 0.0653 sec\n",
      "Iteration  450, KL divergence 0.3719, 50 iterations in 0.0603 sec\n",
      "Iteration  500, KL divergence 0.3714, 50 iterations in 0.0604 sec\n",
      "   --> Time elapsed: 0.64 seconds\n"
     ]
    },
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "marker": {
          "color": [
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           0,
           1,
           0,
           1,
           1,
           1,
           1,
           0,
           1,
           1,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           1,
           2,
           1,
           1,
           2,
           2,
           1,
           2,
           1,
           1,
           1,
           2,
           1,
           1,
           1,
           2,
           2,
           1,
           2,
           2,
           1,
           1,
           2,
           3,
           2,
           2,
           2,
           2,
           2,
           3,
           2,
           3,
           2,
           3,
           3,
           3,
           3,
           2,
           3,
           2,
           2,
           2,
           3,
           2,
           3,
           2,
           2,
           2,
           3,
           3,
           2,
           2,
           2,
           15,
           15,
           15,
           15,
           15,
           15,
           15,
           16,
           15,
           16,
           16,
           15,
           16,
           15,
           15,
           16,
           15,
           16,
           15,
           15,
           15,
           15,
           15,
           16,
           16,
           16,
           15,
           16,
           16,
           16,
           17,
           16,
           17,
           17,
           16,
           17,
           16,
           17,
           16,
           16,
           16,
           17,
           17,
           17,
           16,
           16,
           4,
           3,
           3,
           4,
           3,
           3,
           4,
           4,
           4,
           3,
           3,
           3,
           4,
           4,
           3,
           4,
           4,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           18,
           17,
           17,
           17,
           18,
           17,
           17,
           17,
           17,
           17,
           18,
           18,
           17,
           18,
           17,
           18,
           17,
           17,
           17,
           19,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           19,
           18,
           18,
           19,
           19,
           18,
           18,
           19,
           19,
           18,
           18,
           19,
           18,
           18,
           18,
           18,
           19,
           18,
           19,
           18,
           18,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19
          ]
         },
         "mode": "markers",
         "text": [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          2,
          1,
          1,
          2,
          2,
          1,
          2,
          1,
          1,
          1,
          2,
          1,
          1,
          1,
          2,
          2,
          1,
          2,
          2,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          3,
          2,
          3,
          2,
          3,
          3,
          3,
          3,
          2,
          3,
          2,
          2,
          2,
          3,
          2,
          3,
          2,
          2,
          2,
          3,
          3,
          2,
          2,
          2,
          15,
          15,
          15,
          15,
          15,
          15,
          15,
          16,
          15,
          16,
          16,
          15,
          16,
          15,
          15,
          16,
          15,
          16,
          15,
          15,
          15,
          15,
          15,
          16,
          16,
          16,
          15,
          16,
          16,
          16,
          17,
          16,
          17,
          17,
          16,
          17,
          16,
          17,
          16,
          16,
          16,
          17,
          17,
          17,
          16,
          16,
          4,
          3,
          3,
          4,
          3,
          3,
          4,
          4,
          4,
          3,
          3,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          18,
          17,
          17,
          17,
          18,
          17,
          17,
          17,
          17,
          17,
          18,
          18,
          17,
          18,
          17,
          18,
          17,
          17,
          17,
          19,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          19,
          18,
          18,
          19,
          19,
          18,
          18,
          19,
          19,
          18,
          18,
          19,
          18,
          18,
          18,
          18,
          19,
          18,
          19,
          18,
          18,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19
         ],
         "type": "scatter",
         "x": [
          -25.015002238378695,
          -24.60019067170632,
          -28.14720410843961,
          -24.153204451470682,
          -24.29485975617929,
          -24.779314153075024,
          -29.83016074269862,
          -23.830267652093315,
          -24.510049255939226,
          -23.958250235666153,
          -29.599564882361435,
          -24.204890855498682,
          -28.794126418500074,
          -23.47340989657063,
          -29.06371801422272,
          -29.395681261724416,
          -29.86306712621826,
          -29.286503004001165,
          -25.906762598990642,
          -27.526680616503583,
          -27.366984244247284,
          -25.576789867487285,
          -25.68106590051545,
          -28.3461183365068,
          -26.609347560880167,
          -26.61090325041266,
          -24.583596584821212,
          -27.806504627598738,
          -28.77655964188002,
          -22.240278489642616,
          -27.891595110164875,
          -28.18439045012054,
          -22.760338332080146,
          -22.39574300518903,
          -26.104492036736744,
          -21.54928130681037,
          -28.19785868050803,
          -27.541028147032158,
          -26.655714930048955,
          -22.40577767352322,
          -27.470886735278636,
          -28.856604194384758,
          -28.83143960192574,
          -21.515461359337205,
          -22.46480323796103,
          -27.561243510960946,
          -21.913454357375215,
          -22.536047136631,
          -28.188349585502674,
          -27.44678051218949,
          -4.345833126334002,
          9.447610762242723,
          -4.354173870036254,
          -5.421033807184332,
          -5.480098621348202,
          -3.968175817674673,
          -5.634365903415223,
          11.031169764735596,
          -4.5602157406560995,
          11.184036682102425,
          -5.003895210255877,
          9.481118679533566,
          10.333045464463611,
          9.949652441722558,
          10.367494333249034,
          -2.821993674446298,
          8.96473080902666,
          -5.453907202758714,
          -3.5166209327236135,
          -5.268302552526888,
          9.093588953948162,
          -4.991485579919967,
          8.668544227910374,
          -3.6062567427774197,
          -2.9556978190179084,
          -4.032500308396735,
          8.985074659898123,
          8.40104328819986,
          -4.781076401946617,
          -3.0969464408204668,
          -4.378399894067856,
          -12.800548441978915,
          -12.77125568388764,
          -13.00657423433732,
          -13.02839732289018,
          -13.912051897290118,
          -13.781147460027032,
          -11.095846255298193,
          12.555769005295543,
          -11.105372003742906,
          13.458450843758616,
          13.153460781308402,
          -11.612060778740831,
          13.65306336872584,
          -11.144752721298978,
          -11.13182217065396,
          11.771068109026196,
          -9.967012543382054,
          13.505662480493315,
          -10.660621686780393,
          -10.49200747940743,
          -10.418658044928415,
          -12.590276130541072,
          -12.648309470305785,
          12.648975802968526,
          12.625125075036932,
          12.338549488555444,
          -12.660018656791303,
          14.418038801957401,
          14.211006987238127,
          14.03539876117247,
          14.015795808462654,
          14.232373861303628,
          14.15452842995025,
          14.063064366702086,
          13.85227416685101,
          14.033657927142167,
          13.269034223699034,
          13.197176494575636,
          13.446467997694104,
          12.54848357870872,
          12.706472542895535,
          13.373764477093777,
          13.45730137595416,
          14.428875567828008,
          14.530214243190695,
          14.870667834699033,
          7.319609522666084,
          14.367271618255087,
          14.647629562142523,
          7.186926036994937,
          14.344617282479035,
          12.413568147296397,
          4.835262178543803,
          4.745635417574127,
          4.942104734492029,
          12.991315101244947,
          11.513656093131152,
          11.787785093161247,
          5.975325603181357,
          6.182598383529931,
          11.19221250678701,
          6.2987900648570205,
          5.894073175326102,
          12.31422739655152,
          5.666040127275115,
          6.123678995652259,
          13.456444386278559,
          13.145625399601526,
          12.83956064438263,
          13.244405843410695,
          13.665559500117523,
          13.930669073854087,
          13.428774113937708,
          2.2444850632835673,
          2.421201059018978,
          2.5560512657170236,
          2.9002769847216108,
          2.9318618177335884,
          2.8000504003287343,
          3.7011408402728176,
          3.953808532316192,
          4.014130368444623,
          19.90754666206998,
          14.61790366616134,
          14.543782395370377,
          14.418853109792304,
          19.83971547873467,
          11.142995235770044,
          11.312454010462218,
          11.207019179519065,
          12.579270349078007,
          12.334240323158784,
          20.00009127418043,
          19.943067523163222,
          12.854291681457203,
          21.009543534596492,
          13.850348942417588,
          21.10383309090545,
          13.280422074719445,
          13.399661272968572,
          13.266613765036807,
          15.217581201915936,
          24.906317511806645,
          24.484733914915836,
          24.27951841936897,
          24.297322184507387,
          23.292732376946894,
          22.99307497479477,
          22.96887056514131,
          13.129203317887264,
          23.0644594109175,
          23.291408994120495,
          14.076672248853463,
          13.601245408005099,
          25.042968245999162,
          24.632194627494293,
          12.013253910025695,
          12.679841309320755,
          23.95096018247384,
          23.749454570680008,
          11.988264735626968,
          24.448701432599925,
          24.591840195632095,
          23.07792934564541,
          24.71234721010198,
          13.024285024736756,
          23.902331925752645,
          12.56601065837292,
          25.672478514090706,
          25.58899346999828,
          13.164591910752234,
          15.043150925911352,
          16.387449631455553,
          15.30427042144396,
          15.830812531557033,
          14.811029119878421,
          14.738960943107834,
          15.617571036610354,
          15.198938212552084,
          16.46599125791144,
          15.887663733043118,
          14.754041136635362,
          15.483660027687625,
          15.194477998793161,
          16.583154910499587,
          15.805370998889602,
          12.141002521166232,
          12.4928782861496,
          12.45898129591489,
          12.580722555348302,
          13.751085629696663,
          13.769836050429623,
          13.544029010066483,
          13.132057042714141,
          13.876003985940203,
          13.765121151371496,
          13.748788252951913,
          14.2039038582231,
          14.42562196734748
         ],
         "xaxis": "x",
         "y": [
          12.59601162290454,
          11.934775997716445,
          6.203948363726965,
          12.62090044855274,
          12.824622438207383,
          13.297364344895387,
          5.916268030828439,
          11.749364833302339,
          11.710280167246617,
          11.33811658805324,
          6.0361647081687755,
          11.07492040504209,
          6.998366790777259,
          12.453874935099424,
          7.426932039726613,
          8.080011345649726,
          7.507348165444129,
          7.043796118933307,
          13.038401556034552,
          6.842564908346015,
          6.65677861654122,
          11.843404166176642,
          12.08744911296855,
          6.578777859690914,
          11.371529991009831,
          12.137870107707075,
          9.763214955671083,
          5.369510303557249,
          5.525174542395668,
          -2.6599037550707503,
          -1.8738979242036697,
          -2.090237362963957,
          -4.206682437586621,
          -4.3186374499965705,
          -0.26571214309229335,
          -4.335062372523692,
          0.6078926848196123,
          -0.02526564447294187,
          0.9323297884758746,
          -2.097325530723904,
          0.8532367406049537,
          -0.40929907214053607,
          0.08421665443345942,
          -2.7196554528421446,
          -3.426745700650637,
          -0.8049352108596072,
          -3.4770009450212487,
          -3.1522591632107018,
          -0.8631982998549838,
          -1.5542553667366086,
          14.039411857740689,
          12.734789169307238,
          14.392354711523925,
          12.043041592695737,
          11.14065292205214,
          12.643066043740443,
          10.842610557665198,
          11.413314262753177,
          12.009571446376276,
          11.303318116336904,
          11.3222271697185,
          11.909973640569193,
          11.904064174416334,
          11.180362298016473,
          11.872717486497496,
          12.072614268309454,
          11.948231391512364,
          13.680878394732796,
          12.259965917417158,
          13.652560827405125,
          11.75211078176994,
          13.211144901931904,
          11.118870671147882,
          13.93437629417884,
          13.625061252364269,
          13.580301031426393,
          11.128645934135925,
          11.7320837587296,
          13.313917382615518,
          13.357022940180673,
          12.991910554784775,
          -0.2797606948568648,
          -0.41452479372710416,
          0.5579454254406836,
          0.48705731982977346,
          -0.008418483825137688,
          0.08951860934494867,
          1.9743443392844375,
          3.7147337613324467,
          1.6225259983471714,
          3.4672308760656656,
          3.428105527417671,
          1.7178926857940782,
          3.182747293474783,
          3.9768214040049155,
          3.9538935535655946,
          1.894161516676733,
          2.659668856099344,
          2.5669998550409354,
          2.966966411730498,
          2.8671361780825477,
          2.9533994422412135,
          2.832729931003971,
          2.9444695110817385,
          2.2030511663411616,
          2.772486350086857,
          3.0715805773508214,
          2.299042476137351,
          0.9148482196128329,
          1.3560821600933903,
          1.8052726802409398,
          -3.899902737057682,
          -0.10849244579267102,
          -3.870544573853371,
          -4.292017203659729,
          0.508542944477146,
          -4.814851630172948,
          1.8249745826816945,
          -5.630675268889593,
          1.1297600147819045,
          0.8956575052846005,
          0.9743128170308315,
          -5.5558508888509515,
          -5.655552903736354,
          -5.659730528158434,
          2.5231407562004757,
          1.8991613838061099,
          19.713800014558252,
          17.2142680398368,
          17.649174860022374,
          19.831846022034885,
          17.749421832166274,
          16.76627022278901,
          20.643642490283014,
          20.474633333358884,
          20.155394599733118,
          17.241608774130768,
          15.190600968912566,
          15.032568696984756,
          20.971399137358663,
          20.987636157407238,
          16.426612777884305,
          20.122917385038875,
          21.03392292262239,
          16.60964699324143,
          19.179090704870088,
          19.727387147264164,
          17.116730296784823,
          16.86416715540205,
          15.696337849966802,
          15.625384245556072,
          16.364727512360457,
          16.090510062730246,
          15.470345356722929,
          18.65299179520768,
          18.58678992057912,
          16.927453863486235,
          16.756246858796313,
          16.618333200030417,
          16.70625741610319,
          18.14351606104343,
          17.62897559117156,
          17.566335431535663,
          -5.20255705030722,
          -8.252638619727776,
          -8.18920472604507,
          -7.972925007271656,
          -5.181469070344873,
          -9.008554511595872,
          -8.98503070898458,
          -8.963961635545141,
          -8.139057695816323,
          -9.016338294697189,
          -4.052860716783077,
          -3.9241441790130014,
          -7.928086955726728,
          -5.628215986568958,
          -9.552562463531537,
          -5.614617353686255,
          -8.709033490562085,
          -9.34674915936805,
          -8.812299190701129,
          -19.300842364685774,
          -2.3376607361216646,
          -1.9641533120621817,
          -2.165049182702439,
          -1.5967678497977738,
          -2.1359807957630923,
          -2.400651305458592,
          -2.2800904166511176,
          -19.42406863509785,
          -3.213398863858834,
          -3.2109151229541646,
          -19.44142788313486,
          -19.38363960959385,
          -3.7088013450367545,
          -5.046106048575686,
          -17.83687398991527,
          -17.126166217958023,
          -5.353940730428092,
          -5.205594966220886,
          -18.683713357902725,
          -4.370602652457696,
          -3.707900239621722,
          -4.562624077963854,
          -5.3602030997463155,
          -17.01069692150498,
          -5.639879636961366,
          -18.6314570114517,
          -3.471190278116738,
          -3.457753692826499,
          -18.139067850194273,
          -20.535063973815543,
          -21.183397731663707,
          -21.42775192573575,
          -20.954879246441056,
          -20.555994338109937,
          -23.21952952216789,
          -22.31499406700824,
          -23.756034002811777,
          -22.470421687879153,
          -23.50345319100167,
          -23.2171311305131,
          -22.247816913275894,
          -23.66712597572554,
          -22.465632867095323,
          -23.322953207079514,
          -21.44498165534451,
          -22.53852896253872,
          -22.55967682232006,
          -22.518431201803573,
          -23.809566371382914,
          -20.58524172668912,
          -21.427001520091917,
          -21.273201963713287,
          -22.451647809040406,
          -22.03544608012431,
          -21.152813606323495,
          -21.760771189706233,
          -21.53713292626934
         ],
         "yaxis": "y"
        },
        {
         "marker": {
          "color": [
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           0,
           1,
           0,
           1,
           1,
           1,
           1,
           0,
           1,
           1,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           1,
           2,
           1,
           1,
           2,
           2,
           1,
           2,
           1,
           1,
           1,
           2,
           1,
           1,
           1,
           2,
           2,
           1,
           2,
           2,
           1,
           1,
           2,
           3,
           2,
           2,
           2,
           2,
           2,
           3,
           2,
           3,
           2,
           3,
           3,
           3,
           3,
           2,
           3,
           2,
           2,
           2,
           3,
           2,
           3,
           2,
           2,
           2,
           3,
           3,
           2,
           2,
           2,
           15,
           15,
           15,
           15,
           15,
           15,
           15,
           16,
           15,
           16,
           16,
           15,
           16,
           15,
           15,
           16,
           15,
           16,
           15,
           15,
           15,
           15,
           15,
           16,
           16,
           16,
           15,
           16,
           16,
           16,
           17,
           16,
           17,
           17,
           16,
           17,
           16,
           17,
           16,
           16,
           16,
           17,
           17,
           17,
           16,
           16,
           4,
           3,
           3,
           4,
           3,
           3,
           4,
           4,
           4,
           3,
           3,
           3,
           4,
           4,
           3,
           4,
           4,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           18,
           17,
           17,
           17,
           18,
           17,
           17,
           17,
           17,
           17,
           18,
           18,
           17,
           18,
           17,
           18,
           17,
           17,
           17,
           19,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           19,
           18,
           18,
           19,
           19,
           18,
           18,
           19,
           19,
           18,
           18,
           19,
           18,
           18,
           18,
           18,
           19,
           18,
           19,
           18,
           18,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19
          ]
         },
         "mode": "markers",
         "text": [
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          0,
          1,
          1,
          1,
          1,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          2,
          1,
          1,
          2,
          2,
          1,
          2,
          1,
          1,
          1,
          2,
          1,
          1,
          1,
          2,
          2,
          1,
          2,
          2,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          3,
          2,
          3,
          2,
          3,
          3,
          3,
          3,
          2,
          3,
          2,
          2,
          2,
          3,
          2,
          3,
          2,
          2,
          2,
          3,
          3,
          2,
          2,
          2,
          15,
          15,
          15,
          15,
          15,
          15,
          15,
          16,
          15,
          16,
          16,
          15,
          16,
          15,
          15,
          16,
          15,
          16,
          15,
          15,
          15,
          15,
          15,
          16,
          16,
          16,
          15,
          16,
          16,
          16,
          17,
          16,
          17,
          17,
          16,
          17,
          16,
          17,
          16,
          16,
          16,
          17,
          17,
          17,
          16,
          16,
          4,
          3,
          3,
          4,
          3,
          3,
          4,
          4,
          4,
          3,
          3,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          18,
          17,
          17,
          17,
          18,
          17,
          17,
          17,
          17,
          17,
          18,
          18,
          17,
          18,
          17,
          18,
          17,
          17,
          17,
          19,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          19,
          18,
          18,
          19,
          19,
          18,
          18,
          19,
          19,
          18,
          18,
          19,
          18,
          18,
          18,
          18,
          19,
          18,
          19,
          18,
          18,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19
         ],
         "type": "scatter",
         "x": [
          -25.015002238378695,
          -24.60019067170632,
          -28.14720410843961,
          -24.153204451470682,
          -24.29485975617929,
          -24.779314153075024,
          -29.83016074269862,
          -23.830267652093315,
          -24.510049255939226,
          -23.958250235666153,
          -29.599564882361435,
          -24.204890855498682,
          -28.794126418500074,
          -23.47340989657063,
          -29.06371801422272,
          -29.395681261724416,
          -29.86306712621826,
          -29.286503004001165,
          -25.906762598990642,
          -27.526680616503583,
          -27.366984244247284,
          -25.576789867487285,
          -25.68106590051545,
          -28.3461183365068,
          -26.609347560880167,
          -26.61090325041266,
          -24.583596584821212,
          -27.806504627598738,
          -28.77655964188002,
          -22.240278489642616,
          -27.891595110164875,
          -28.18439045012054,
          -22.760338332080146,
          -22.39574300518903,
          -26.104492036736744,
          -21.54928130681037,
          -28.19785868050803,
          -27.541028147032158,
          -26.655714930048955,
          -22.40577767352322,
          -27.470886735278636,
          -28.856604194384758,
          -28.83143960192574,
          -21.515461359337205,
          -22.46480323796103,
          -27.561243510960946,
          -21.913454357375215,
          -22.536047136631,
          -28.188349585502674,
          -27.44678051218949,
          -4.345833126334002,
          9.447610762242723,
          -4.354173870036254,
          -5.421033807184332,
          -5.480098621348202,
          -3.968175817674673,
          -5.634365903415223,
          11.031169764735596,
          -4.5602157406560995,
          11.184036682102425,
          -5.003895210255877,
          9.481118679533566,
          10.333045464463611,
          9.949652441722558,
          10.367494333249034,
          -2.821993674446298,
          8.96473080902666,
          -5.453907202758714,
          -3.5166209327236135,
          -5.268302552526888,
          9.093588953948162,
          -4.991485579919967,
          8.668544227910374,
          -3.6062567427774197,
          -2.9556978190179084,
          -4.032500308396735,
          8.985074659898123,
          8.40104328819986,
          -4.781076401946617,
          -3.0969464408204668,
          -4.378399894067856,
          -12.800548441978915,
          -12.77125568388764,
          -13.00657423433732,
          -13.02839732289018,
          -13.912051897290118,
          -13.781147460027032,
          -11.095846255298193,
          12.555769005295543,
          -11.105372003742906,
          13.458450843758616,
          13.153460781308402,
          -11.612060778740831,
          13.65306336872584,
          -11.144752721298978,
          -11.13182217065396,
          11.771068109026196,
          -9.967012543382054,
          13.505662480493315,
          -10.660621686780393,
          -10.49200747940743,
          -10.418658044928415,
          -12.590276130541072,
          -12.648309470305785,
          12.648975802968526,
          12.625125075036932,
          12.338549488555444,
          -12.660018656791303,
          14.418038801957401,
          14.211006987238127,
          14.03539876117247,
          14.015795808462654,
          14.232373861303628,
          14.15452842995025,
          14.063064366702086,
          13.85227416685101,
          14.033657927142167,
          13.269034223699034,
          13.197176494575636,
          13.446467997694104,
          12.54848357870872,
          12.706472542895535,
          13.373764477093777,
          13.45730137595416,
          14.428875567828008,
          14.530214243190695,
          14.870667834699033,
          7.319609522666084,
          14.367271618255087,
          14.647629562142523,
          7.186926036994937,
          14.344617282479035,
          12.413568147296397,
          4.835262178543803,
          4.745635417574127,
          4.942104734492029,
          12.991315101244947,
          11.513656093131152,
          11.787785093161247,
          5.975325603181357,
          6.182598383529931,
          11.19221250678701,
          6.2987900648570205,
          5.894073175326102,
          12.31422739655152,
          5.666040127275115,
          6.123678995652259,
          13.456444386278559,
          13.145625399601526,
          12.83956064438263,
          13.244405843410695,
          13.665559500117523,
          13.930669073854087,
          13.428774113937708,
          2.2444850632835673,
          2.421201059018978,
          2.5560512657170236,
          2.9002769847216108,
          2.9318618177335884,
          2.8000504003287343,
          3.7011408402728176,
          3.953808532316192,
          4.014130368444623,
          19.90754666206998,
          14.61790366616134,
          14.543782395370377,
          14.418853109792304,
          19.83971547873467,
          11.142995235770044,
          11.312454010462218,
          11.207019179519065,
          12.579270349078007,
          12.334240323158784,
          20.00009127418043,
          19.943067523163222,
          12.854291681457203,
          21.009543534596492,
          13.850348942417588,
          21.10383309090545,
          13.280422074719445,
          13.399661272968572,
          13.266613765036807,
          15.217581201915936,
          24.906317511806645,
          24.484733914915836,
          24.27951841936897,
          24.297322184507387,
          23.292732376946894,
          22.99307497479477,
          22.96887056514131,
          13.129203317887264,
          23.0644594109175,
          23.291408994120495,
          14.076672248853463,
          13.601245408005099,
          25.042968245999162,
          24.632194627494293,
          12.013253910025695,
          12.679841309320755,
          23.95096018247384,
          23.749454570680008,
          11.988264735626968,
          24.448701432599925,
          24.591840195632095,
          23.07792934564541,
          24.71234721010198,
          13.024285024736756,
          23.902331925752645,
          12.56601065837292,
          25.672478514090706,
          25.58899346999828,
          13.164591910752234,
          15.043150925911352,
          16.387449631455553,
          15.30427042144396,
          15.830812531557033,
          14.811029119878421,
          14.738960943107834,
          15.617571036610354,
          15.198938212552084,
          16.46599125791144,
          15.887663733043118,
          14.754041136635362,
          15.483660027687625,
          15.194477998793161,
          16.583154910499587,
          15.805370998889602,
          12.141002521166232,
          12.4928782861496,
          12.45898129591489,
          12.580722555348302,
          13.751085629696663,
          13.769836050429623,
          13.544029010066483,
          13.132057042714141,
          13.876003985940203,
          13.765121151371496,
          13.748788252951913,
          14.2039038582231,
          14.42562196734748
         ],
         "xaxis": "x2",
         "y": [
          12.59601162290454,
          11.934775997716445,
          6.203948363726965,
          12.62090044855274,
          12.824622438207383,
          13.297364344895387,
          5.916268030828439,
          11.749364833302339,
          11.710280167246617,
          11.33811658805324,
          6.0361647081687755,
          11.07492040504209,
          6.998366790777259,
          12.453874935099424,
          7.426932039726613,
          8.080011345649726,
          7.507348165444129,
          7.043796118933307,
          13.038401556034552,
          6.842564908346015,
          6.65677861654122,
          11.843404166176642,
          12.08744911296855,
          6.578777859690914,
          11.371529991009831,
          12.137870107707075,
          9.763214955671083,
          5.369510303557249,
          5.525174542395668,
          -2.6599037550707503,
          -1.8738979242036697,
          -2.090237362963957,
          -4.206682437586621,
          -4.3186374499965705,
          -0.26571214309229335,
          -4.335062372523692,
          0.6078926848196123,
          -0.02526564447294187,
          0.9323297884758746,
          -2.097325530723904,
          0.8532367406049537,
          -0.40929907214053607,
          0.08421665443345942,
          -2.7196554528421446,
          -3.426745700650637,
          -0.8049352108596072,
          -3.4770009450212487,
          -3.1522591632107018,
          -0.8631982998549838,
          -1.5542553667366086,
          14.039411857740689,
          12.734789169307238,
          14.392354711523925,
          12.043041592695737,
          11.14065292205214,
          12.643066043740443,
          10.842610557665198,
          11.413314262753177,
          12.009571446376276,
          11.303318116336904,
          11.3222271697185,
          11.909973640569193,
          11.904064174416334,
          11.180362298016473,
          11.872717486497496,
          12.072614268309454,
          11.948231391512364,
          13.680878394732796,
          12.259965917417158,
          13.652560827405125,
          11.75211078176994,
          13.211144901931904,
          11.118870671147882,
          13.93437629417884,
          13.625061252364269,
          13.580301031426393,
          11.128645934135925,
          11.7320837587296,
          13.313917382615518,
          13.357022940180673,
          12.991910554784775,
          -0.2797606948568648,
          -0.41452479372710416,
          0.5579454254406836,
          0.48705731982977346,
          -0.008418483825137688,
          0.08951860934494867,
          1.9743443392844375,
          3.7147337613324467,
          1.6225259983471714,
          3.4672308760656656,
          3.428105527417671,
          1.7178926857940782,
          3.182747293474783,
          3.9768214040049155,
          3.9538935535655946,
          1.894161516676733,
          2.659668856099344,
          2.5669998550409354,
          2.966966411730498,
          2.8671361780825477,
          2.9533994422412135,
          2.832729931003971,
          2.9444695110817385,
          2.2030511663411616,
          2.772486350086857,
          3.0715805773508214,
          2.299042476137351,
          0.9148482196128329,
          1.3560821600933903,
          1.8052726802409398,
          -3.899902737057682,
          -0.10849244579267102,
          -3.870544573853371,
          -4.292017203659729,
          0.508542944477146,
          -4.814851630172948,
          1.8249745826816945,
          -5.630675268889593,
          1.1297600147819045,
          0.8956575052846005,
          0.9743128170308315,
          -5.5558508888509515,
          -5.655552903736354,
          -5.659730528158434,
          2.5231407562004757,
          1.8991613838061099,
          19.713800014558252,
          17.2142680398368,
          17.649174860022374,
          19.831846022034885,
          17.749421832166274,
          16.76627022278901,
          20.643642490283014,
          20.474633333358884,
          20.155394599733118,
          17.241608774130768,
          15.190600968912566,
          15.032568696984756,
          20.971399137358663,
          20.987636157407238,
          16.426612777884305,
          20.122917385038875,
          21.03392292262239,
          16.60964699324143,
          19.179090704870088,
          19.727387147264164,
          17.116730296784823,
          16.86416715540205,
          15.696337849966802,
          15.625384245556072,
          16.364727512360457,
          16.090510062730246,
          15.470345356722929,
          18.65299179520768,
          18.58678992057912,
          16.927453863486235,
          16.756246858796313,
          16.618333200030417,
          16.70625741610319,
          18.14351606104343,
          17.62897559117156,
          17.566335431535663,
          -5.20255705030722,
          -8.252638619727776,
          -8.18920472604507,
          -7.972925007271656,
          -5.181469070344873,
          -9.008554511595872,
          -8.98503070898458,
          -8.963961635545141,
          -8.139057695816323,
          -9.016338294697189,
          -4.052860716783077,
          -3.9241441790130014,
          -7.928086955726728,
          -5.628215986568958,
          -9.552562463531537,
          -5.614617353686255,
          -8.709033490562085,
          -9.34674915936805,
          -8.812299190701129,
          -19.300842364685774,
          -2.3376607361216646,
          -1.9641533120621817,
          -2.165049182702439,
          -1.5967678497977738,
          -2.1359807957630923,
          -2.400651305458592,
          -2.2800904166511176,
          -19.42406863509785,
          -3.213398863858834,
          -3.2109151229541646,
          -19.44142788313486,
          -19.38363960959385,
          -3.7088013450367545,
          -5.046106048575686,
          -17.83687398991527,
          -17.126166217958023,
          -5.353940730428092,
          -5.205594966220886,
          -18.683713357902725,
          -4.370602652457696,
          -3.707900239621722,
          -4.562624077963854,
          -5.3602030997463155,
          -17.01069692150498,
          -5.639879636961366,
          -18.6314570114517,
          -3.471190278116738,
          -3.457753692826499,
          -18.139067850194273,
          -20.535063973815543,
          -21.183397731663707,
          -21.42775192573575,
          -20.954879246441056,
          -20.555994338109937,
          -23.21952952216789,
          -22.31499406700824,
          -23.756034002811777,
          -22.470421687879153,
          -23.50345319100167,
          -23.2171311305131,
          -22.247816913275894,
          -23.66712597572554,
          -22.465632867095323,
          -23.322953207079514,
          -21.44498165534451,
          -22.53852896253872,
          -22.55967682232006,
          -22.518431201803573,
          -23.809566371382914,
          -20.58524172668912,
          -21.427001520091917,
          -21.273201963713287,
          -22.451647809040406,
          -22.03544608012431,
          -21.152813606323495,
          -21.760771189706233,
          -21.53713292626934
         ],
         "yaxis": "y2"
        },
        {
         "marker": {
          "color": [
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black"
          ]
         },
         "mode": "markers",
         "type": "scatter",
         "x": [
          -25.015002238378695,
          -24.60019067170632,
          -28.14720410843961,
          -24.153204451470682,
          -24.29485975617929,
          -24.779314153075024,
          -29.83016074269862,
          -23.830267652093315,
          -24.510049255939226,
          -23.958250235666153,
          -29.599564882361435,
          -24.204890855498682,
          -28.794126418500074,
          -23.47340989657063,
          -29.06371801422272,
          -29.395681261724416,
          -29.86306712621826,
          -29.286503004001165,
          -25.906762598990642,
          -27.526680616503583,
          -27.366984244247284,
          -25.576789867487285,
          -25.68106590051545,
          -28.3461183365068,
          -26.609347560880167,
          -26.61090325041266,
          -24.583596584821212,
          -27.806504627598738,
          -28.77655964188002,
          -22.240278489642616,
          -27.891595110164875,
          -28.18439045012054,
          -22.760338332080146,
          -22.39574300518903,
          -26.104492036736744,
          -21.54928130681037,
          -28.19785868050803,
          -27.541028147032158,
          -26.655714930048955,
          -22.40577767352322,
          -27.470886735278636,
          -28.856604194384758,
          -28.83143960192574,
          -21.515461359337205,
          -22.46480323796103,
          -27.561243510960946,
          -21.913454357375215,
          -22.536047136631,
          -28.188349585502674,
          -27.44678051218949,
          -4.345833126334002,
          9.447610762242723,
          -4.354173870036254,
          -5.421033807184332,
          -5.480098621348202,
          -3.968175817674673,
          -5.634365903415223,
          11.031169764735596,
          -4.5602157406560995,
          11.184036682102425,
          -5.003895210255877,
          9.481118679533566,
          10.333045464463611,
          9.949652441722558,
          10.367494333249034,
          -2.821993674446298,
          8.96473080902666,
          -5.453907202758714,
          -3.5166209327236135,
          -5.268302552526888,
          9.093588953948162,
          -4.991485579919967,
          8.668544227910374,
          -3.6062567427774197,
          -2.9556978190179084,
          -4.032500308396735,
          8.985074659898123,
          8.40104328819986,
          -4.781076401946617,
          -3.0969464408204668,
          -4.378399894067856,
          -12.800548441978915,
          -12.77125568388764,
          -13.00657423433732,
          -13.02839732289018,
          -13.912051897290118,
          -13.781147460027032,
          -11.095846255298193,
          12.555769005295543,
          -11.105372003742906,
          13.458450843758616,
          13.153460781308402,
          -11.612060778740831,
          13.65306336872584,
          -11.144752721298978,
          -11.13182217065396,
          11.771068109026196,
          -9.967012543382054,
          13.505662480493315,
          -10.660621686780393,
          -10.49200747940743,
          -10.418658044928415,
          -12.590276130541072,
          -12.648309470305785,
          12.648975802968526,
          12.625125075036932,
          12.338549488555444,
          -12.660018656791303,
          14.418038801957401,
          14.211006987238127,
          14.03539876117247,
          14.015795808462654,
          14.232373861303628,
          14.15452842995025,
          14.063064366702086,
          13.85227416685101,
          14.033657927142167,
          13.269034223699034,
          13.197176494575636,
          13.446467997694104,
          12.54848357870872,
          12.706472542895535,
          13.373764477093777,
          13.45730137595416,
          14.428875567828008,
          14.530214243190695,
          14.870667834699033,
          7.319609522666084,
          14.367271618255087,
          14.647629562142523,
          7.186926036994937,
          14.344617282479035,
          12.413568147296397,
          4.835262178543803,
          4.745635417574127,
          4.942104734492029,
          12.991315101244947,
          11.513656093131152,
          11.787785093161247,
          5.975325603181357,
          6.182598383529931,
          11.19221250678701,
          6.2987900648570205,
          5.894073175326102,
          12.31422739655152,
          5.666040127275115,
          6.123678995652259,
          13.456444386278559,
          13.145625399601526,
          12.83956064438263,
          13.244405843410695,
          13.665559500117523,
          13.930669073854087,
          13.428774113937708,
          2.2444850632835673,
          2.421201059018978,
          2.5560512657170236,
          2.9002769847216108,
          2.9318618177335884,
          2.8000504003287343,
          3.7011408402728176,
          3.953808532316192,
          4.014130368444623,
          19.90754666206998,
          14.61790366616134,
          14.543782395370377,
          14.418853109792304,
          19.83971547873467,
          11.142995235770044,
          11.312454010462218,
          11.207019179519065,
          12.579270349078007,
          12.334240323158784,
          20.00009127418043,
          19.943067523163222,
          12.854291681457203,
          21.009543534596492,
          13.850348942417588,
          21.10383309090545,
          13.280422074719445,
          13.399661272968572,
          13.266613765036807,
          15.217581201915936,
          24.906317511806645,
          24.484733914915836,
          24.27951841936897,
          24.297322184507387,
          23.292732376946894,
          22.99307497479477,
          22.96887056514131,
          13.129203317887264,
          23.0644594109175,
          23.291408994120495,
          14.076672248853463,
          13.601245408005099,
          25.042968245999162,
          24.632194627494293,
          12.013253910025695,
          12.679841309320755,
          23.95096018247384,
          23.749454570680008,
          11.988264735626968,
          24.448701432599925,
          24.591840195632095,
          23.07792934564541,
          24.71234721010198,
          13.024285024736756,
          23.902331925752645,
          12.56601065837292,
          25.672478514090706,
          25.58899346999828,
          13.164591910752234,
          15.043150925911352,
          16.387449631455553,
          15.30427042144396,
          15.830812531557033,
          14.811029119878421,
          14.738960943107834,
          15.617571036610354,
          15.198938212552084,
          16.46599125791144,
          15.887663733043118,
          14.754041136635362,
          15.483660027687625,
          15.194477998793161,
          16.583154910499587,
          15.805370998889602,
          12.141002521166232,
          12.4928782861496,
          12.45898129591489,
          12.580722555348302,
          13.751085629696663,
          13.769836050429623,
          13.544029010066483,
          13.132057042714141,
          13.876003985940203,
          13.765121151371496,
          13.748788252951913,
          14.2039038582231,
          14.42562196734748
         ],
         "xaxis": "x3",
         "y": [
          12.59601162290454,
          11.934775997716445,
          6.203948363726965,
          12.62090044855274,
          12.824622438207383,
          13.297364344895387,
          5.916268030828439,
          11.749364833302339,
          11.710280167246617,
          11.33811658805324,
          6.0361647081687755,
          11.07492040504209,
          6.998366790777259,
          12.453874935099424,
          7.426932039726613,
          8.080011345649726,
          7.507348165444129,
          7.043796118933307,
          13.038401556034552,
          6.842564908346015,
          6.65677861654122,
          11.843404166176642,
          12.08744911296855,
          6.578777859690914,
          11.371529991009831,
          12.137870107707075,
          9.763214955671083,
          5.369510303557249,
          5.525174542395668,
          -2.6599037550707503,
          -1.8738979242036697,
          -2.090237362963957,
          -4.206682437586621,
          -4.3186374499965705,
          -0.26571214309229335,
          -4.335062372523692,
          0.6078926848196123,
          -0.02526564447294187,
          0.9323297884758746,
          -2.097325530723904,
          0.8532367406049537,
          -0.40929907214053607,
          0.08421665443345942,
          -2.7196554528421446,
          -3.426745700650637,
          -0.8049352108596072,
          -3.4770009450212487,
          -3.1522591632107018,
          -0.8631982998549838,
          -1.5542553667366086,
          14.039411857740689,
          12.734789169307238,
          14.392354711523925,
          12.043041592695737,
          11.14065292205214,
          12.643066043740443,
          10.842610557665198,
          11.413314262753177,
          12.009571446376276,
          11.303318116336904,
          11.3222271697185,
          11.909973640569193,
          11.904064174416334,
          11.180362298016473,
          11.872717486497496,
          12.072614268309454,
          11.948231391512364,
          13.680878394732796,
          12.259965917417158,
          13.652560827405125,
          11.75211078176994,
          13.211144901931904,
          11.118870671147882,
          13.93437629417884,
          13.625061252364269,
          13.580301031426393,
          11.128645934135925,
          11.7320837587296,
          13.313917382615518,
          13.357022940180673,
          12.991910554784775,
          -0.2797606948568648,
          -0.41452479372710416,
          0.5579454254406836,
          0.48705731982977346,
          -0.008418483825137688,
          0.08951860934494867,
          1.9743443392844375,
          3.7147337613324467,
          1.6225259983471714,
          3.4672308760656656,
          3.428105527417671,
          1.7178926857940782,
          3.182747293474783,
          3.9768214040049155,
          3.9538935535655946,
          1.894161516676733,
          2.659668856099344,
          2.5669998550409354,
          2.966966411730498,
          2.8671361780825477,
          2.9533994422412135,
          2.832729931003971,
          2.9444695110817385,
          2.2030511663411616,
          2.772486350086857,
          3.0715805773508214,
          2.299042476137351,
          0.9148482196128329,
          1.3560821600933903,
          1.8052726802409398,
          -3.899902737057682,
          -0.10849244579267102,
          -3.870544573853371,
          -4.292017203659729,
          0.508542944477146,
          -4.814851630172948,
          1.8249745826816945,
          -5.630675268889593,
          1.1297600147819045,
          0.8956575052846005,
          0.9743128170308315,
          -5.5558508888509515,
          -5.655552903736354,
          -5.659730528158434,
          2.5231407562004757,
          1.8991613838061099,
          19.713800014558252,
          17.2142680398368,
          17.649174860022374,
          19.831846022034885,
          17.749421832166274,
          16.76627022278901,
          20.643642490283014,
          20.474633333358884,
          20.155394599733118,
          17.241608774130768,
          15.190600968912566,
          15.032568696984756,
          20.971399137358663,
          20.987636157407238,
          16.426612777884305,
          20.122917385038875,
          21.03392292262239,
          16.60964699324143,
          19.179090704870088,
          19.727387147264164,
          17.116730296784823,
          16.86416715540205,
          15.696337849966802,
          15.625384245556072,
          16.364727512360457,
          16.090510062730246,
          15.470345356722929,
          18.65299179520768,
          18.58678992057912,
          16.927453863486235,
          16.756246858796313,
          16.618333200030417,
          16.70625741610319,
          18.14351606104343,
          17.62897559117156,
          17.566335431535663,
          -5.20255705030722,
          -8.252638619727776,
          -8.18920472604507,
          -7.972925007271656,
          -5.181469070344873,
          -9.008554511595872,
          -8.98503070898458,
          -8.963961635545141,
          -8.139057695816323,
          -9.016338294697189,
          -4.052860716783077,
          -3.9241441790130014,
          -7.928086955726728,
          -5.628215986568958,
          -9.552562463531537,
          -5.614617353686255,
          -8.709033490562085,
          -9.34674915936805,
          -8.812299190701129,
          -19.300842364685774,
          -2.3376607361216646,
          -1.9641533120621817,
          -2.165049182702439,
          -1.5967678497977738,
          -2.1359807957630923,
          -2.400651305458592,
          -2.2800904166511176,
          -19.42406863509785,
          -3.213398863858834,
          -3.2109151229541646,
          -19.44142788313486,
          -19.38363960959385,
          -3.7088013450367545,
          -5.046106048575686,
          -17.83687398991527,
          -17.126166217958023,
          -5.353940730428092,
          -5.205594966220886,
          -18.683713357902725,
          -4.370602652457696,
          -3.707900239621722,
          -4.562624077963854,
          -5.3602030997463155,
          -17.01069692150498,
          -5.639879636961366,
          -18.6314570114517,
          -3.471190278116738,
          -3.457753692826499,
          -18.139067850194273,
          -20.535063973815543,
          -21.183397731663707,
          -21.42775192573575,
          -20.954879246441056,
          -20.555994338109937,
          -23.21952952216789,
          -22.31499406700824,
          -23.756034002811777,
          -22.470421687879153,
          -23.50345319100167,
          -23.2171311305131,
          -22.247816913275894,
          -23.66712597572554,
          -22.465632867095323,
          -23.322953207079514,
          -21.44498165534451,
          -22.53852896253872,
          -22.55967682232006,
          -22.518431201803573,
          -23.809566371382914,
          -20.58524172668912,
          -21.427001520091917,
          -21.273201963713287,
          -22.451647809040406,
          -22.03544608012431,
          -21.152813606323495,
          -21.760771189706233,
          -21.53713292626934
         ],
         "yaxis": "y3"
        },
        {
         "marker": {
          "color": [
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20
          ]
         },
         "mode": "markers",
         "text": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20
         ],
         "type": "scatter",
         "x": [
          -26.436095915077004,
          -26.875944746608955,
          -24.89587168522424,
          -25.39062715166048,
          -28.085967686108116,
          -28.072944971952058,
          -25.90574411068949,
          -25.828353031179695,
          -26.01993664715457,
          -24.787110983612113,
          -26.494333387556797,
          -26.696466364844085,
          -23.345137981812915,
          -23.161342167643316,
          -29.008286171976774,
          -28.703681757902398,
          -26.61250733257162,
          -23.789467861220096,
          -24.026905318132915,
          -23.369980522406998,
          -26.56773806854527,
          -27.926453749655384,
          -25.852826479843756,
          -23.11770656784232,
          -29.032266281027855,
          -26.367732074623206,
          -24.838384995458334,
          -23.09176181491548,
          -27.11339210042788,
          -24.135362817061814,
          -24.042918307975167,
          -28.09839518442328,
          -25.40469608251881,
          -4.8079651702844926,
          -3.3746357356873022,
          -4.275300619512196,
          -4.02526089260155,
          7.232267173745282,
          5.838589668466396,
          6.544092281492541,
          -1.225257166731365,
          -2.0951928662163244,
          5.983660840513919,
          -1.9428485563050708,
          6.744229022143433,
          7.61789418145698,
          10.088630173965312,
          13.036424750886138,
          13.04629929589041,
          13.074715401734753,
          11.005251218152203,
          11.16036744549727,
          11.212057774963972,
          12.146105027081784,
          9.098386469477878,
          5.949959646595258,
          10.058395729542559,
          10.03848045123617,
          2.624438561175049,
          2.6285578076789142,
          0.944474151187719,
          0.9727314571553833,
          2.038902338926467,
          2.0231701245406133,
          2.5213765218692554,
          2.5193395360371467,
          4.05090621110391,
          1.058873611235415,
          4.816703949590173,
          3.9691023244788814,
          4.450322796583739,
          5.620695954721763,
          6.0725919139131666,
          6.671966348459306,
          5.781758180525691,
          2.2009644111066304,
          1.8731928477585975,
          2.5980198086329063,
          3.3817080033293068,
          0.6654734386441808,
          0.7843351928620527,
          0.012681991677133561,
          1.0624678034265773,
          1.6075820832548233,
          1.6218699312726061,
          1.090163294488196,
          1.1523317793982812,
          0.9409588760353936,
          -2.8337900873338193,
          -2.7944305068394213,
          -1.515781524183637,
          -1.4259819157252032,
          -1.631497126221611,
          -1.6794243739580823,
          -1.677641306148849,
          -1.6774601982124056,
          -3.081193577232778,
          -7.123046721398519,
          -7.154582468030368,
          -7.124977151533774,
          -4.398722383037892,
          -4.877273374697358,
          -4.885133939846077,
          -4.874810623672378,
          -4.4192092194843156,
          -5.882329808691371,
          -6.25685816658369,
          -5.813430796292281,
          -6.33069712878757,
          -6.194672705943776,
          -6.99100461149669,
          -6.89466857412087,
          -5.9732547149851145,
          -6.694281118005687,
          1.1275467589752974,
          4.253898670440145,
          5.789862184819983,
          4.933589498604637,
          0.7864471201750531,
          5.002724309504393,
          5.509790964700102,
          5.342890939808284,
          1.7768161064559231,
          3.2843783325658125,
          3.1024094088235263,
          2.4679187422983127,
          5.488010742784914,
          5.540385375742149,
          5.494218772654771,
          1.983941448522333,
          4.264613036193624,
          4.473768434745718,
          2.6301286281550156,
          1.632095324014078,
          1.847424903745029,
          -5.377072493794101,
          -5.355167425479645,
          -6.881492756749107,
          -6.958220295338238,
          -7.059603295258267,
          -11.21402445752954,
          -11.162093093056049,
          -9.892545657707513,
          -9.84917616486844,
          -8.552398114062958,
          -9.548065444965928,
          -8.71227388284997,
          -8.603565019018244,
          -8.820866234379302,
          -9.095528306983821,
          3.2876280568250302,
          3.634912918331435,
          3.6343102549230326,
          -0.6476914239905074,
          -0.19972606574259413,
          -0.9445457692983096,
          -1.0316571757055872,
          -1.2105523267589353,
          -1.1391188445849882,
          -2.693309544006807,
          -2.6843320367984917,
          -2.421482436375181,
          -0.5943269049937244,
          -1.3633377001555853,
          -3.570277490827301,
          -3.681869616006259,
          -3.426055163297115,
          -2.690877556177007,
          0.3770992304473784,
          2.179156146544878,
          2.051092224520198,
          2.8007518816433694,
          5.854059281219662,
          6.03601794268724,
          4.049201243724232,
          3.5984411486076002,
          4.188488916578211,
          3.7095471131863897,
          3.901404896237649,
          3.45104339600198,
          5.343312818952489,
          4.311234470048472,
          4.333046572447414,
          2.6894894759368,
          4.911639921165111,
          4.733543304200787,
          3.1464249027240965,
          2.0297261257583625,
          3.30734780615436,
          2.136047576987431,
          -1.9362707494097786,
          10.702760155768456,
          -4.151624632142308,
          -4.178169027943243,
          -2.6856075864207933,
          -2.6940575236973947,
          -1.930937715004002,
          -1.8111846220136665,
          10.772030244184679,
          10.918781356685487,
          7.959815780318401,
          7.898050841524857,
          11.895471651845936,
          11.475216487136272,
          10.981464024834692,
          11.318780068235581,
          9.095369263054483,
          9.007286939387376,
          8.950909401470586,
          8.735146424421211,
          8.290397890107021,
          7.780370094729495,
          10.549506579548968,
          10.618131227873342,
          10.979207114482243,
          0.4552952444266795,
          1.00838141838405,
          0.9946050062515809,
          4.480523126305729,
          0.7743186269632693,
          1.7276726539982226,
          3.3810157952570443,
          2.1165392922748625,
          2.5460497730086544,
          2.6727822046208316,
          2.342653464150747,
          3.6039322941407534,
          3.3807387533248145,
          3.6642664004435126,
          2.145178820638206,
          3.122199096662033,
          2.4128456954679534,
          4.571952547503256,
          3.397978977388429,
          3.211304669524286,
          2.7877645115212313,
          2.705041462177717,
          3.4144749325630084,
          2.3883906486851507,
          2.710398385098388,
          2.1631246993218984,
          2.185465312638648,
          1.8072138223581808
         ],
         "xaxis": "x4",
         "y": [
          10.541966207763737,
          10.552389900360403,
          10.890951060068712,
          10.702191880845165,
          7.735798565686421,
          7.9492400556676674,
          10.077927056207555,
          10.006310070177797,
          9.36076905494389,
          9.20889760941509,
          8.483887319994574,
          8.958112043871648,
          -2.532608609835607,
          -2.382063302972569,
          -1.4826051708198105,
          -1.7569658774677428,
          -2.347057360818377,
          -3.791759411474519,
          -3.592134310606019,
          -4.549377352803343,
          0.6448436826185281,
          -0.1198799042900907,
          -1.4648308912841506,
          -1.753243255675621,
          -0.7780713899087002,
          -1.0540504118996765,
          -1.1292642734698732,
          -3.1785702713536597,
          -0.899406265654017,
          -2.689640455647356,
          -2.319778993850357,
          -1.1787665847005064,
          -1.8858451901733098,
          10.507605096529606,
          10.474413180203815,
          11.398836005866809,
          11.046087862079935,
          11.001753588182014,
          10.685607218358307,
          10.91891888733401,
          11.87067549372684,
          13.335984911912625,
          11.469119807156806,
          12.45176200129408,
          11.492118043676085,
          19.401475914696142,
          18.01691636035517,
          18.158307468067196,
          18.123339525446312,
          18.58583300967863,
          17.068469797408557,
          17.580051830416277,
          18.12991636112992,
          17.716736908658444,
          18.249554097686975,
          18.351498546906935,
          19.59882597214107,
          19.63749854353832,
          9.968227868284973,
          10.031721761661222,
          9.940667577746567,
          10.09509316654211,
          11.375123342156023,
          11.383763092230808,
          13.448381985780777,
          13.46278260385969,
          17.254562037903515,
          10.577026516206802,
          -15.902426716874722,
          -15.96937811359927,
          -16.090003725978686,
          -13.966515809402944,
          -14.874861190503273,
          -14.147018575643528,
          -14.7830575686202,
          6.282056837160688,
          6.370749674395168,
          5.6724973152332305,
          4.698540984197902,
          5.841938428930894,
          5.01604834432419,
          6.454241370594205,
          7.152234012787142,
          5.85822938797663,
          6.934034726026893,
          6.000735639649161,
          5.377789604425204,
          6.525186771358144,
          3.578407104304903,
          3.5566851507855946,
          -0.3199662458534693,
          -0.3117718834610575,
          2.2949702847140547,
          2.766043837475071,
          2.7308938336345205,
          1.5730922682071247,
          -0.08379112504516459,
          1.3823064456683658,
          1.3710520709093355,
          1.167497322998204,
          -0.022488041816552343,
          1.6357410415444815,
          1.6227519554877385,
          1.6224114589004794,
          -0.02763065967316645,
          2.287612846061069,
          0.28126556922170676,
          -0.1831785719168286,
          -1.1381773901574308,
          -0.8498242033174389,
          0.24789793817783093,
          -0.2563256249369325,
          2.393958518135752,
          -0.4660270455069152,
          -6.677644604780613,
          -7.2818746614050704,
          -8.068560373178487,
          -8.219461827820798,
          -8.126452989458286,
          -8.523290049984977,
          -9.603764844258526,
          -7.892018923859605,
          -7.557435801462437,
          -7.171325217328314,
          -7.085512836522953,
          -7.218466735878771,
          -6.6718994122265,
          -6.229492267004531,
          -6.886611826958224,
          -5.51343247531171,
          -6.4083963117707015,
          -6.316143138290635,
          -6.128546188425382,
          -6.391076483896521,
          -6.276210190512127,
          -5.666250491768692,
          -5.687700425625773,
          -6.999349751474305,
          -6.973183571849256,
          -7.018028785547798,
          -8.278530157811593,
          -8.238212194020937,
          -7.427146219952438,
          -7.354856193441014,
          -3.8191412119428483,
          -3.878883403857895,
          -3.748206280538187,
          -4.572409236492789,
          -4.66645021051869,
          -4.524148573231696,
          -8.781397830525233,
          -9.291851587511818,
          -9.292728324918233,
          -8.779417471729817,
          -7.44660527415756,
          -8.810416644418595,
          -9.480779471800973,
          -9.43024383113821,
          -9.502585119845232,
          -9.700905008808475,
          -9.891579337183519,
          -9.695849364766005,
          -6.908620677687932,
          -6.497790000437584,
          -7.955847861826122,
          -7.922612431955096,
          -7.5779902484429025,
          -6.9229569165671245,
          -6.969143958821343,
          -9.18482005630911,
          -8.692103642466051,
          -9.707180238579376,
          1.5049012504723522,
          1.7015695557588142,
          2.0175128564190232,
          1.459298194212941,
          2.3084882999728475,
          1.7870420772648545,
          -0.31926495519454373,
          -0.2342077827027452,
          -0.6300520600893527,
          -0.33653500062367153,
          0.48693019677066834,
          -0.12138636073019342,
          0.3481330585673779,
          0.7073589208273872,
          0.37301524687862586,
          0.8482450513237042,
          0.5289552498142218,
          0.8478834058929524,
          -4.269331031689746,
          -21.22376031942743,
          -3.626757282243317,
          -3.6003549548795104,
          -3.3959502646711104,
          -3.234088570526687,
          -3.079692752655168,
          -2.97805259953476,
          -19.653644648284754,
          -19.723955762059067,
          -7.262599882563873,
          -7.275614080665053,
          -4.206435334618721,
          -3.949243124402491,
          -4.085852972074796,
          -4.5316568618483375,
          -2.6345513430361938,
          -2.2927277687193395,
          -1.979112160027798,
          -3.3139405471722285,
          -3.426197159876869,
          -3.5320273081260676,
          -3.526012575337504,
          -3.2873726992239196,
          -3.6635188403651373,
          -5.157443160928845,
          -4.909598821907763,
          -3.2015723645506196,
          -4.0077761039852,
          -3.013158339538421,
          -3.296234732971645,
          -4.617807473921802,
          -3.4781601379549647,
          -12.068287379560262,
          -12.131602528423507,
          -12.14395086503268,
          -11.53133396727282,
          -12.091034542571776,
          -11.883592067509873,
          -3.239312572587824,
          -4.395368028756302,
          -2.8497144712552775,
          -3.8912179234288873,
          -17.97844192985833,
          -17.85756358427223,
          -17.62656265242775,
          -17.236505870814085,
          -18.39988785942528,
          -18.3426405085406,
          -16.660860241587585,
          -16.575912585429876,
          -17.584478836679523,
          -17.28758380149857
         ],
         "yaxis": "y4"
        },
        {
         "marker": {
          "color": [
           0,
           0,
           0,
           0,
           1,
           1,
           0,
           0,
           0,
           0,
           1,
           0,
           2,
           2,
           1,
           1,
           1,
           2,
           2,
           2,
           1,
           1,
           1,
           2,
           1,
           1,
           1,
           2,
           1,
           2,
           2,
           1,
           1,
           2,
           2,
           2,
           2,
           3,
           20,
           3,
           20,
           2,
           20,
           2,
           3,
           4,
           20,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           20,
           20,
           20,
           20,
           20,
           20,
           5,
           5,
           5,
           5,
           4,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           7,
           20,
           20,
           20,
           7,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           19,
           20,
           6,
           20,
           20,
           20,
           20,
           19,
           19,
           20,
           20,
           17,
           17,
           17,
           17,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           15,
           17,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20
          ]
         },
         "mode": "markers",
         "text": [
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          2,
          2,
          1,
          1,
          1,
          2,
          2,
          2,
          1,
          1,
          1,
          2,
          1,
          1,
          1,
          2,
          1,
          2,
          2,
          1,
          1,
          2,
          2,
          2,
          2,
          3,
          20,
          3,
          20,
          2,
          20,
          2,
          3,
          4,
          20,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          20,
          20,
          20,
          20,
          20,
          20,
          5,
          5,
          5,
          5,
          4,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          7,
          20,
          20,
          20,
          7,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          19,
          20,
          6,
          20,
          20,
          20,
          20,
          19,
          19,
          20,
          20,
          17,
          17,
          17,
          17,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          15,
          17,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20
         ],
         "type": "scatter",
         "x": [
          -26.436095915077004,
          -26.875944746608955,
          -24.89587168522424,
          -25.39062715166048,
          -28.085967686108116,
          -28.072944971952058,
          -25.90574411068949,
          -25.828353031179695,
          -26.01993664715457,
          -24.787110983612113,
          -26.494333387556797,
          -26.696466364844085,
          -23.345137981812915,
          -23.161342167643316,
          -29.008286171976774,
          -28.703681757902398,
          -26.61250733257162,
          -23.789467861220096,
          -24.026905318132915,
          -23.369980522406998,
          -26.56773806854527,
          -27.926453749655384,
          -25.852826479843756,
          -23.11770656784232,
          -29.032266281027855,
          -26.367732074623206,
          -24.838384995458334,
          -23.09176181491548,
          -27.11339210042788,
          -24.135362817061814,
          -24.042918307975167,
          -28.09839518442328,
          -25.40469608251881,
          -4.8079651702844926,
          -3.3746357356873022,
          -4.275300619512196,
          -4.02526089260155,
          7.232267173745282,
          5.838589668466396,
          6.544092281492541,
          -1.225257166731365,
          -2.0951928662163244,
          5.983660840513919,
          -1.9428485563050708,
          6.744229022143433,
          7.61789418145698,
          10.088630173965312,
          13.036424750886138,
          13.04629929589041,
          13.074715401734753,
          11.005251218152203,
          11.16036744549727,
          11.212057774963972,
          12.146105027081784,
          9.098386469477878,
          5.949959646595258,
          10.058395729542559,
          10.03848045123617,
          2.624438561175049,
          2.6285578076789142,
          0.944474151187719,
          0.9727314571553833,
          2.038902338926467,
          2.0231701245406133,
          2.5213765218692554,
          2.5193395360371467,
          4.05090621110391,
          1.058873611235415,
          4.816703949590173,
          3.9691023244788814,
          4.450322796583739,
          5.620695954721763,
          6.0725919139131666,
          6.671966348459306,
          5.781758180525691,
          2.2009644111066304,
          1.8731928477585975,
          2.5980198086329063,
          3.3817080033293068,
          0.6654734386441808,
          0.7843351928620527,
          0.012681991677133561,
          1.0624678034265773,
          1.6075820832548233,
          1.6218699312726061,
          1.090163294488196,
          1.1523317793982812,
          0.9409588760353936,
          -2.8337900873338193,
          -2.7944305068394213,
          -1.515781524183637,
          -1.4259819157252032,
          -1.631497126221611,
          -1.6794243739580823,
          -1.677641306148849,
          -1.6774601982124056,
          -3.081193577232778,
          -7.123046721398519,
          -7.154582468030368,
          -7.124977151533774,
          -4.398722383037892,
          -4.877273374697358,
          -4.885133939846077,
          -4.874810623672378,
          -4.4192092194843156,
          -5.882329808691371,
          -6.25685816658369,
          -5.813430796292281,
          -6.33069712878757,
          -6.194672705943776,
          -6.99100461149669,
          -6.89466857412087,
          -5.9732547149851145,
          -6.694281118005687,
          1.1275467589752974,
          4.253898670440145,
          5.789862184819983,
          4.933589498604637,
          0.7864471201750531,
          5.002724309504393,
          5.509790964700102,
          5.342890939808284,
          1.7768161064559231,
          3.2843783325658125,
          3.1024094088235263,
          2.4679187422983127,
          5.488010742784914,
          5.540385375742149,
          5.494218772654771,
          1.983941448522333,
          4.264613036193624,
          4.473768434745718,
          2.6301286281550156,
          1.632095324014078,
          1.847424903745029,
          -5.377072493794101,
          -5.355167425479645,
          -6.881492756749107,
          -6.958220295338238,
          -7.059603295258267,
          -11.21402445752954,
          -11.162093093056049,
          -9.892545657707513,
          -9.84917616486844,
          -8.552398114062958,
          -9.548065444965928,
          -8.71227388284997,
          -8.603565019018244,
          -8.820866234379302,
          -9.095528306983821,
          3.2876280568250302,
          3.634912918331435,
          3.6343102549230326,
          -0.6476914239905074,
          -0.19972606574259413,
          -0.9445457692983096,
          -1.0316571757055872,
          -1.2105523267589353,
          -1.1391188445849882,
          -2.693309544006807,
          -2.6843320367984917,
          -2.421482436375181,
          -0.5943269049937244,
          -1.3633377001555853,
          -3.570277490827301,
          -3.681869616006259,
          -3.426055163297115,
          -2.690877556177007,
          0.3770992304473784,
          2.179156146544878,
          2.051092224520198,
          2.8007518816433694,
          5.854059281219662,
          6.03601794268724,
          4.049201243724232,
          3.5984411486076002,
          4.188488916578211,
          3.7095471131863897,
          3.901404896237649,
          3.45104339600198,
          5.343312818952489,
          4.311234470048472,
          4.333046572447414,
          2.6894894759368,
          4.911639921165111,
          4.733543304200787,
          3.1464249027240965,
          2.0297261257583625,
          3.30734780615436,
          2.136047576987431,
          -1.9362707494097786,
          10.702760155768456,
          -4.151624632142308,
          -4.178169027943243,
          -2.6856075864207933,
          -2.6940575236973947,
          -1.930937715004002,
          -1.8111846220136665,
          10.772030244184679,
          10.918781356685487,
          7.959815780318401,
          7.898050841524857,
          11.895471651845936,
          11.475216487136272,
          10.981464024834692,
          11.318780068235581,
          9.095369263054483,
          9.007286939387376,
          8.950909401470586,
          8.735146424421211,
          8.290397890107021,
          7.780370094729495,
          10.549506579548968,
          10.618131227873342,
          10.979207114482243,
          0.4552952444266795,
          1.00838141838405,
          0.9946050062515809,
          4.480523126305729,
          0.7743186269632693,
          1.7276726539982226,
          3.3810157952570443,
          2.1165392922748625,
          2.5460497730086544,
          2.6727822046208316,
          2.342653464150747,
          3.6039322941407534,
          3.3807387533248145,
          3.6642664004435126,
          2.145178820638206,
          3.122199096662033,
          2.4128456954679534,
          4.571952547503256,
          3.397978977388429,
          3.211304669524286,
          2.7877645115212313,
          2.705041462177717,
          3.4144749325630084,
          2.3883906486851507,
          2.710398385098388,
          2.1631246993218984,
          2.185465312638648,
          1.8072138223581808
         ],
         "xaxis": "x5",
         "y": [
          10.541966207763737,
          10.552389900360403,
          10.890951060068712,
          10.702191880845165,
          7.735798565686421,
          7.9492400556676674,
          10.077927056207555,
          10.006310070177797,
          9.36076905494389,
          9.20889760941509,
          8.483887319994574,
          8.958112043871648,
          -2.532608609835607,
          -2.382063302972569,
          -1.4826051708198105,
          -1.7569658774677428,
          -2.347057360818377,
          -3.791759411474519,
          -3.592134310606019,
          -4.549377352803343,
          0.6448436826185281,
          -0.1198799042900907,
          -1.4648308912841506,
          -1.753243255675621,
          -0.7780713899087002,
          -1.0540504118996765,
          -1.1292642734698732,
          -3.1785702713536597,
          -0.899406265654017,
          -2.689640455647356,
          -2.319778993850357,
          -1.1787665847005064,
          -1.8858451901733098,
          10.507605096529606,
          10.474413180203815,
          11.398836005866809,
          11.046087862079935,
          11.001753588182014,
          10.685607218358307,
          10.91891888733401,
          11.87067549372684,
          13.335984911912625,
          11.469119807156806,
          12.45176200129408,
          11.492118043676085,
          19.401475914696142,
          18.01691636035517,
          18.158307468067196,
          18.123339525446312,
          18.58583300967863,
          17.068469797408557,
          17.580051830416277,
          18.12991636112992,
          17.716736908658444,
          18.249554097686975,
          18.351498546906935,
          19.59882597214107,
          19.63749854353832,
          9.968227868284973,
          10.031721761661222,
          9.940667577746567,
          10.09509316654211,
          11.375123342156023,
          11.383763092230808,
          13.448381985780777,
          13.46278260385969,
          17.254562037903515,
          10.577026516206802,
          -15.902426716874722,
          -15.96937811359927,
          -16.090003725978686,
          -13.966515809402944,
          -14.874861190503273,
          -14.147018575643528,
          -14.7830575686202,
          6.282056837160688,
          6.370749674395168,
          5.6724973152332305,
          4.698540984197902,
          5.841938428930894,
          5.01604834432419,
          6.454241370594205,
          7.152234012787142,
          5.85822938797663,
          6.934034726026893,
          6.000735639649161,
          5.377789604425204,
          6.525186771358144,
          3.578407104304903,
          3.5566851507855946,
          -0.3199662458534693,
          -0.3117718834610575,
          2.2949702847140547,
          2.766043837475071,
          2.7308938336345205,
          1.5730922682071247,
          -0.08379112504516459,
          1.3823064456683658,
          1.3710520709093355,
          1.167497322998204,
          -0.022488041816552343,
          1.6357410415444815,
          1.6227519554877385,
          1.6224114589004794,
          -0.02763065967316645,
          2.287612846061069,
          0.28126556922170676,
          -0.1831785719168286,
          -1.1381773901574308,
          -0.8498242033174389,
          0.24789793817783093,
          -0.2563256249369325,
          2.393958518135752,
          -0.4660270455069152,
          -6.677644604780613,
          -7.2818746614050704,
          -8.068560373178487,
          -8.219461827820798,
          -8.126452989458286,
          -8.523290049984977,
          -9.603764844258526,
          -7.892018923859605,
          -7.557435801462437,
          -7.171325217328314,
          -7.085512836522953,
          -7.218466735878771,
          -6.6718994122265,
          -6.229492267004531,
          -6.886611826958224,
          -5.51343247531171,
          -6.4083963117707015,
          -6.316143138290635,
          -6.128546188425382,
          -6.391076483896521,
          -6.276210190512127,
          -5.666250491768692,
          -5.687700425625773,
          -6.999349751474305,
          -6.973183571849256,
          -7.018028785547798,
          -8.278530157811593,
          -8.238212194020937,
          -7.427146219952438,
          -7.354856193441014,
          -3.8191412119428483,
          -3.878883403857895,
          -3.748206280538187,
          -4.572409236492789,
          -4.66645021051869,
          -4.524148573231696,
          -8.781397830525233,
          -9.291851587511818,
          -9.292728324918233,
          -8.779417471729817,
          -7.44660527415756,
          -8.810416644418595,
          -9.480779471800973,
          -9.43024383113821,
          -9.502585119845232,
          -9.700905008808475,
          -9.891579337183519,
          -9.695849364766005,
          -6.908620677687932,
          -6.497790000437584,
          -7.955847861826122,
          -7.922612431955096,
          -7.5779902484429025,
          -6.9229569165671245,
          -6.969143958821343,
          -9.18482005630911,
          -8.692103642466051,
          -9.707180238579376,
          1.5049012504723522,
          1.7015695557588142,
          2.0175128564190232,
          1.459298194212941,
          2.3084882999728475,
          1.7870420772648545,
          -0.31926495519454373,
          -0.2342077827027452,
          -0.6300520600893527,
          -0.33653500062367153,
          0.48693019677066834,
          -0.12138636073019342,
          0.3481330585673779,
          0.7073589208273872,
          0.37301524687862586,
          0.8482450513237042,
          0.5289552498142218,
          0.8478834058929524,
          -4.269331031689746,
          -21.22376031942743,
          -3.626757282243317,
          -3.6003549548795104,
          -3.3959502646711104,
          -3.234088570526687,
          -3.079692752655168,
          -2.97805259953476,
          -19.653644648284754,
          -19.723955762059067,
          -7.262599882563873,
          -7.275614080665053,
          -4.206435334618721,
          -3.949243124402491,
          -4.085852972074796,
          -4.5316568618483375,
          -2.6345513430361938,
          -2.2927277687193395,
          -1.979112160027798,
          -3.3139405471722285,
          -3.426197159876869,
          -3.5320273081260676,
          -3.526012575337504,
          -3.2873726992239196,
          -3.6635188403651373,
          -5.157443160928845,
          -4.909598821907763,
          -3.2015723645506196,
          -4.0077761039852,
          -3.013158339538421,
          -3.296234732971645,
          -4.617807473921802,
          -3.4781601379549647,
          -12.068287379560262,
          -12.131602528423507,
          -12.14395086503268,
          -11.53133396727282,
          -12.091034542571776,
          -11.883592067509873,
          -3.239312572587824,
          -4.395368028756302,
          -2.8497144712552775,
          -3.8912179234288873,
          -17.97844192985833,
          -17.85756358427223,
          -17.62656265242775,
          -17.236505870814085,
          -18.39988785942528,
          -18.3426405085406,
          -16.660860241587585,
          -16.575912585429876,
          -17.584478836679523,
          -17.28758380149857
         ],
         "yaxis": "y5"
        },
        {
         "marker": {
          "color": [
           "black",
           "black",
           "black",
           "black",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "green",
           "black",
           "green",
           "green",
           "black",
           "black",
           "black",
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "green",
           "black",
           "black",
           "black",
           "green",
           "black",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "green",
           "green",
           "green",
           "green",
           "black",
           "green",
           "black",
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "green",
           "black",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "red",
           "black",
           "black",
           "black",
           "red",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "red",
           "black",
           "red",
           "black",
           "black",
           "black",
           "black",
           "red",
           "red",
           "black",
           "black",
           "red",
           "red",
           "red",
           "red",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "red",
           "red",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black"
          ]
         },
         "mode": "markers",
         "type": "scatter",
         "x": [
          -26.436095915077004,
          -26.875944746608955,
          -24.89587168522424,
          -25.39062715166048,
          -28.085967686108116,
          -28.072944971952058,
          -25.90574411068949,
          -25.828353031179695,
          -26.01993664715457,
          -24.787110983612113,
          -26.494333387556797,
          -26.696466364844085,
          -23.345137981812915,
          -23.161342167643316,
          -29.008286171976774,
          -28.703681757902398,
          -26.61250733257162,
          -23.789467861220096,
          -24.026905318132915,
          -23.369980522406998,
          -26.56773806854527,
          -27.926453749655384,
          -25.852826479843756,
          -23.11770656784232,
          -29.032266281027855,
          -26.367732074623206,
          -24.838384995458334,
          -23.09176181491548,
          -27.11339210042788,
          -24.135362817061814,
          -24.042918307975167,
          -28.09839518442328,
          -25.40469608251881,
          -4.8079651702844926,
          -3.3746357356873022,
          -4.275300619512196,
          -4.02526089260155,
          7.232267173745282,
          5.838589668466396,
          6.544092281492541,
          -1.225257166731365,
          -2.0951928662163244,
          5.983660840513919,
          -1.9428485563050708,
          6.744229022143433,
          7.61789418145698,
          10.088630173965312,
          13.036424750886138,
          13.04629929589041,
          13.074715401734753,
          11.005251218152203,
          11.16036744549727,
          11.212057774963972,
          12.146105027081784,
          9.098386469477878,
          5.949959646595258,
          10.058395729542559,
          10.03848045123617,
          2.624438561175049,
          2.6285578076789142,
          0.944474151187719,
          0.9727314571553833,
          2.038902338926467,
          2.0231701245406133,
          2.5213765218692554,
          2.5193395360371467,
          4.05090621110391,
          1.058873611235415,
          4.816703949590173,
          3.9691023244788814,
          4.450322796583739,
          5.620695954721763,
          6.0725919139131666,
          6.671966348459306,
          5.781758180525691,
          2.2009644111066304,
          1.8731928477585975,
          2.5980198086329063,
          3.3817080033293068,
          0.6654734386441808,
          0.7843351928620527,
          0.012681991677133561,
          1.0624678034265773,
          1.6075820832548233,
          1.6218699312726061,
          1.090163294488196,
          1.1523317793982812,
          0.9409588760353936,
          -2.8337900873338193,
          -2.7944305068394213,
          -1.515781524183637,
          -1.4259819157252032,
          -1.631497126221611,
          -1.6794243739580823,
          -1.677641306148849,
          -1.6774601982124056,
          -3.081193577232778,
          -7.123046721398519,
          -7.154582468030368,
          -7.124977151533774,
          -4.398722383037892,
          -4.877273374697358,
          -4.885133939846077,
          -4.874810623672378,
          -4.4192092194843156,
          -5.882329808691371,
          -6.25685816658369,
          -5.813430796292281,
          -6.33069712878757,
          -6.194672705943776,
          -6.99100461149669,
          -6.89466857412087,
          -5.9732547149851145,
          -6.694281118005687,
          1.1275467589752974,
          4.253898670440145,
          5.789862184819983,
          4.933589498604637,
          0.7864471201750531,
          5.002724309504393,
          5.509790964700102,
          5.342890939808284,
          1.7768161064559231,
          3.2843783325658125,
          3.1024094088235263,
          2.4679187422983127,
          5.488010742784914,
          5.540385375742149,
          5.494218772654771,
          1.983941448522333,
          4.264613036193624,
          4.473768434745718,
          2.6301286281550156,
          1.632095324014078,
          1.847424903745029,
          -5.377072493794101,
          -5.355167425479645,
          -6.881492756749107,
          -6.958220295338238,
          -7.059603295258267,
          -11.21402445752954,
          -11.162093093056049,
          -9.892545657707513,
          -9.84917616486844,
          -8.552398114062958,
          -9.548065444965928,
          -8.71227388284997,
          -8.603565019018244,
          -8.820866234379302,
          -9.095528306983821,
          3.2876280568250302,
          3.634912918331435,
          3.6343102549230326,
          -0.6476914239905074,
          -0.19972606574259413,
          -0.9445457692983096,
          -1.0316571757055872,
          -1.2105523267589353,
          -1.1391188445849882,
          -2.693309544006807,
          -2.6843320367984917,
          -2.421482436375181,
          -0.5943269049937244,
          -1.3633377001555853,
          -3.570277490827301,
          -3.681869616006259,
          -3.426055163297115,
          -2.690877556177007,
          0.3770992304473784,
          2.179156146544878,
          2.051092224520198,
          2.8007518816433694,
          5.854059281219662,
          6.03601794268724,
          4.049201243724232,
          3.5984411486076002,
          4.188488916578211,
          3.7095471131863897,
          3.901404896237649,
          3.45104339600198,
          5.343312818952489,
          4.311234470048472,
          4.333046572447414,
          2.6894894759368,
          4.911639921165111,
          4.733543304200787,
          3.1464249027240965,
          2.0297261257583625,
          3.30734780615436,
          2.136047576987431,
          -1.9362707494097786,
          10.702760155768456,
          -4.151624632142308,
          -4.178169027943243,
          -2.6856075864207933,
          -2.6940575236973947,
          -1.930937715004002,
          -1.8111846220136665,
          10.772030244184679,
          10.918781356685487,
          7.959815780318401,
          7.898050841524857,
          11.895471651845936,
          11.475216487136272,
          10.981464024834692,
          11.318780068235581,
          9.095369263054483,
          9.007286939387376,
          8.950909401470586,
          8.735146424421211,
          8.290397890107021,
          7.780370094729495,
          10.549506579548968,
          10.618131227873342,
          10.979207114482243,
          0.4552952444266795,
          1.00838141838405,
          0.9946050062515809,
          4.480523126305729,
          0.7743186269632693,
          1.7276726539982226,
          3.3810157952570443,
          2.1165392922748625,
          2.5460497730086544,
          2.6727822046208316,
          2.342653464150747,
          3.6039322941407534,
          3.3807387533248145,
          3.6642664004435126,
          2.145178820638206,
          3.122199096662033,
          2.4128456954679534,
          4.571952547503256,
          3.397978977388429,
          3.211304669524286,
          2.7877645115212313,
          2.705041462177717,
          3.4144749325630084,
          2.3883906486851507,
          2.710398385098388,
          2.1631246993218984,
          2.185465312638648,
          1.8072138223581808
         ],
         "xaxis": "x6",
         "y": [
          10.541966207763737,
          10.552389900360403,
          10.890951060068712,
          10.702191880845165,
          7.735798565686421,
          7.9492400556676674,
          10.077927056207555,
          10.006310070177797,
          9.36076905494389,
          9.20889760941509,
          8.483887319994574,
          8.958112043871648,
          -2.532608609835607,
          -2.382063302972569,
          -1.4826051708198105,
          -1.7569658774677428,
          -2.347057360818377,
          -3.791759411474519,
          -3.592134310606019,
          -4.549377352803343,
          0.6448436826185281,
          -0.1198799042900907,
          -1.4648308912841506,
          -1.753243255675621,
          -0.7780713899087002,
          -1.0540504118996765,
          -1.1292642734698732,
          -3.1785702713536597,
          -0.899406265654017,
          -2.689640455647356,
          -2.319778993850357,
          -1.1787665847005064,
          -1.8858451901733098,
          10.507605096529606,
          10.474413180203815,
          11.398836005866809,
          11.046087862079935,
          11.001753588182014,
          10.685607218358307,
          10.91891888733401,
          11.87067549372684,
          13.335984911912625,
          11.469119807156806,
          12.45176200129408,
          11.492118043676085,
          19.401475914696142,
          18.01691636035517,
          18.158307468067196,
          18.123339525446312,
          18.58583300967863,
          17.068469797408557,
          17.580051830416277,
          18.12991636112992,
          17.716736908658444,
          18.249554097686975,
          18.351498546906935,
          19.59882597214107,
          19.63749854353832,
          9.968227868284973,
          10.031721761661222,
          9.940667577746567,
          10.09509316654211,
          11.375123342156023,
          11.383763092230808,
          13.448381985780777,
          13.46278260385969,
          17.254562037903515,
          10.577026516206802,
          -15.902426716874722,
          -15.96937811359927,
          -16.090003725978686,
          -13.966515809402944,
          -14.874861190503273,
          -14.147018575643528,
          -14.7830575686202,
          6.282056837160688,
          6.370749674395168,
          5.6724973152332305,
          4.698540984197902,
          5.841938428930894,
          5.01604834432419,
          6.454241370594205,
          7.152234012787142,
          5.85822938797663,
          6.934034726026893,
          6.000735639649161,
          5.377789604425204,
          6.525186771358144,
          3.578407104304903,
          3.5566851507855946,
          -0.3199662458534693,
          -0.3117718834610575,
          2.2949702847140547,
          2.766043837475071,
          2.7308938336345205,
          1.5730922682071247,
          -0.08379112504516459,
          1.3823064456683658,
          1.3710520709093355,
          1.167497322998204,
          -0.022488041816552343,
          1.6357410415444815,
          1.6227519554877385,
          1.6224114589004794,
          -0.02763065967316645,
          2.287612846061069,
          0.28126556922170676,
          -0.1831785719168286,
          -1.1381773901574308,
          -0.8498242033174389,
          0.24789793817783093,
          -0.2563256249369325,
          2.393958518135752,
          -0.4660270455069152,
          -6.677644604780613,
          -7.2818746614050704,
          -8.068560373178487,
          -8.219461827820798,
          -8.126452989458286,
          -8.523290049984977,
          -9.603764844258526,
          -7.892018923859605,
          -7.557435801462437,
          -7.171325217328314,
          -7.085512836522953,
          -7.218466735878771,
          -6.6718994122265,
          -6.229492267004531,
          -6.886611826958224,
          -5.51343247531171,
          -6.4083963117707015,
          -6.316143138290635,
          -6.128546188425382,
          -6.391076483896521,
          -6.276210190512127,
          -5.666250491768692,
          -5.687700425625773,
          -6.999349751474305,
          -6.973183571849256,
          -7.018028785547798,
          -8.278530157811593,
          -8.238212194020937,
          -7.427146219952438,
          -7.354856193441014,
          -3.8191412119428483,
          -3.878883403857895,
          -3.748206280538187,
          -4.572409236492789,
          -4.66645021051869,
          -4.524148573231696,
          -8.781397830525233,
          -9.291851587511818,
          -9.292728324918233,
          -8.779417471729817,
          -7.44660527415756,
          -8.810416644418595,
          -9.480779471800973,
          -9.43024383113821,
          -9.502585119845232,
          -9.700905008808475,
          -9.891579337183519,
          -9.695849364766005,
          -6.908620677687932,
          -6.497790000437584,
          -7.955847861826122,
          -7.922612431955096,
          -7.5779902484429025,
          -6.9229569165671245,
          -6.969143958821343,
          -9.18482005630911,
          -8.692103642466051,
          -9.707180238579376,
          1.5049012504723522,
          1.7015695557588142,
          2.0175128564190232,
          1.459298194212941,
          2.3084882999728475,
          1.7870420772648545,
          -0.31926495519454373,
          -0.2342077827027452,
          -0.6300520600893527,
          -0.33653500062367153,
          0.48693019677066834,
          -0.12138636073019342,
          0.3481330585673779,
          0.7073589208273872,
          0.37301524687862586,
          0.8482450513237042,
          0.5289552498142218,
          0.8478834058929524,
          -4.269331031689746,
          -21.22376031942743,
          -3.626757282243317,
          -3.6003549548795104,
          -3.3959502646711104,
          -3.234088570526687,
          -3.079692752655168,
          -2.97805259953476,
          -19.653644648284754,
          -19.723955762059067,
          -7.262599882563873,
          -7.275614080665053,
          -4.206435334618721,
          -3.949243124402491,
          -4.085852972074796,
          -4.5316568618483375,
          -2.6345513430361938,
          -2.2927277687193395,
          -1.979112160027798,
          -3.3139405471722285,
          -3.426197159876869,
          -3.5320273081260676,
          -3.526012575337504,
          -3.2873726992239196,
          -3.6635188403651373,
          -5.157443160928845,
          -4.909598821907763,
          -3.2015723645506196,
          -4.0077761039852,
          -3.013158339538421,
          -3.296234732971645,
          -4.617807473921802,
          -3.4781601379549647,
          -12.068287379560262,
          -12.131602528423507,
          -12.14395086503268,
          -11.53133396727282,
          -12.091034542571776,
          -11.883592067509873,
          -3.239312572587824,
          -4.395368028756302,
          -2.8497144712552775,
          -3.8912179234288873,
          -17.97844192985833,
          -17.85756358427223,
          -17.62656265242775,
          -17.236505870814085,
          -18.39988785942528,
          -18.3426405085406,
          -16.660860241587585,
          -16.575912585429876,
          -17.584478836679523,
          -17.28758380149857
         ],
         "yaxis": "y6"
        }
       ],
       "layout": {
        "height": 1200,
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "classifier:OVANet source:webcam target:dslr noise:0.4 data_type:target"
        },
        "width": 1500,
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          0.2888888888888889
         ]
        },
        "xaxis2": {
         "anchor": "y2",
         "domain": [
          0.35555555555555557,
          0.6444444444444445
         ]
        },
        "xaxis3": {
         "anchor": "y3",
         "domain": [
          0.7111111111111111,
          1
         ]
        },
        "xaxis4": {
         "anchor": "y4",
         "domain": [
          0,
          0.2888888888888889
         ]
        },
        "xaxis5": {
         "anchor": "y5",
         "domain": [
          0.35555555555555557,
          0.6444444444444445
         ]
        },
        "xaxis6": {
         "anchor": "y6",
         "domain": [
          0.7111111111111111,
          1
         ]
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0.575,
          1
         ]
        },
        "yaxis2": {
         "anchor": "x2",
         "domain": [
          0.575,
          1
         ]
        },
        "yaxis3": {
         "anchor": "x3",
         "domain": [
          0.575,
          1
         ]
        },
        "yaxis4": {
         "anchor": "x4",
         "domain": [
          0,
          0.425
         ]
        },
        "yaxis5": {
         "anchor": "x5",
         "domain": [
          0,
          0.425
         ]
        },
        "yaxis6": {
         "anchor": "x6",
         "domain": [
          0,
          0.425
         ]
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = make_subplots(rows=2, cols=3)\n",
    "\n",
    "\n",
    "# source\n",
    "noise = 0.4\n",
    "classifier = 'OVANet'\n",
    "data_type = 'source'\n",
    "source = 'webcam'\n",
    "target = 'dslr'\n",
    "feature_s, label_s, pre_s = load_data(classifier, data_type, noise, source, target)\n",
    "musk_10_s = ((np.array(label_s)>=15).astype(np.float32) +(np.array(label_s).astype(np.float32)<5))>0\n",
    "# print(musk_10_s)\n",
    "feature_s = feature_s[musk_10_s]\n",
    "label_s = np.array(label_s)[musk_10_s]\n",
    "pre_s = np.array(pre_s)[musk_10_s]\n",
    "\n",
    "noise = 0.4\n",
    "classifier = 'OVANet'\n",
    "data_type = 'target'\n",
    "source = 'webcam'\n",
    "target = 'dslr'\n",
    "feature_t, label_t, pre_t = load_data(classifier, data_type, noise, source, target)\n",
    "musk_10_t = ((np.array(label_t)>=15)+(np.array(label_t)<5))>0\n",
    "feature_t = feature_t[musk_10_t]\n",
    "label_t = np.array(label_t)[musk_10_t]\n",
    "pre_t = np.array(pre_t)[musk_10_t]\n",
    "\n",
    "# calculate the accuracy\n",
    "print(f'accuracy source: {sum(np.array(label_t)==np.array(pre_t))/len(label_t)}')\n",
    "\n",
    "feature_cat_2d = TSNE(\n",
    "    perplexity=40,\n",
    "    metric=\"euclidean\",\n",
    "    n_jobs=8,\n",
    "    random_state=42,\n",
    "    verbose=True,\n",
    "    ).fit(np.concatenate([feature_s, feature_t]))\n",
    "\n",
    "feature_2d_s = feature_cat_2d[:feature_s.shape[0],:]\n",
    "feature_2d_t = feature_cat_2d[feature_s.shape[0]:,:]\n",
    "\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_s[:,0], y=feature_2d_s[:,1], mode='markers',\n",
    "        marker=dict(color=label_s), text=label_s\n",
    "    ),\n",
    "    row=1, col=1,\n",
    ")\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_s[:,0], y=feature_2d_s[:,1], mode='markers',\n",
    "        marker=dict(color=pre_s), text=pre_s\n",
    "        ),\n",
    "    row=1, col=2\n",
    ")\n",
    "\n",
    "deta = (np.array(label_s)-np.array(pre_s)).tolist()\n",
    "deta_color = ['black' if d == 0 else 'red' for d in deta]\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_s[:,0], y=feature_2d_s[:,1], mode='markers',\n",
    "        marker=dict(color=deta_color),\n",
    "        ),\n",
    "    row=1, col=3\n",
    ")\n",
    "\n",
    "# target\n",
    "\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_t[:,0], y=feature_2d_t[:,1], mode='markers',\n",
    "        marker=dict(color=label_t, ), text=label_t\n",
    "    ),\n",
    "    row=2, col=1,\n",
    ")\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_t[:,0], y=feature_2d_t[:,1], mode='markers',\n",
    "        marker=dict(color=pre_t,), text=pre_t\n",
    "        ),\n",
    "    row=2, col=2\n",
    ")\n",
    "\n",
    "deta = (np.array(label_t)-np.array(pre_t)).tolist()\n",
    "deta_color=[]\n",
    "for d in deta:\n",
    "    if d == 0:\n",
    "        deta_color.append('black')\n",
    "    if d >0:\n",
    "        deta_color.append('red')\n",
    "    if d <0:\n",
    "        deta_color.append('green')\n",
    "# deta_color = ['black' if d == 0 elif d>0 'red' elif d>0 'red' for d in deta]\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_t[:,0], y=feature_2d_t[:,1], mode='markers',\n",
    "        marker=dict(color=deta_color,), \n",
    "        ),\n",
    "    row=2, col=3\n",
    ")\n",
    "\n",
    "\n",
    "fig.update_layout(width=1500, height=1200, title=f'classifier:{classifier} source:{source} target:{target} noise:{noise} data_type:{data_type}')\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "--------------------------------------------------------------------------------\n",
      "TSNE(n_jobs=8, perplexity=50, random_state=42, verbose=True)\n",
      "--------------------------------------------------------------------------------\n",
      "===> Finding 150 nearest neighbors using exact search using euclidean distance...\n",
      "   --> Time elapsed: 0.20 seconds\n",
      "===> Calculating affinity matrix...\n",
      "   --> Time elapsed: 0.03 seconds\n",
      "===> Calculating PCA-based initialization...\n",
      "   --> Time elapsed: 1.77 seconds\n",
      "===> Running optimization with exaggeration=12.00, lr=200.00 for 250 iterations...\n",
      "Iteration   50, KL divergence 2.0687, 50 iterations in 0.1865 sec\n",
      "Iteration  100, KL divergence 1.9893, 50 iterations in 0.1357 sec\n",
      "Iteration  150, KL divergence 2.0294, 50 iterations in 0.1034 sec\n",
      "Iteration  200, KL divergence 2.0366, 50 iterations in 0.0910 sec\n",
      "Iteration  250, KL divergence 2.0503, 50 iterations in 0.0997 sec\n",
      "   --> Time elapsed: 0.62 seconds\n",
      "===> Running optimization with exaggeration=1.00, lr=200.00 for 500 iterations...\n",
      "Iteration   50, KL divergence 0.3094, 50 iterations in 0.1027 sec\n",
      "Iteration  100, KL divergence 0.2613, 50 iterations in 0.0957 sec\n",
      "Iteration  150, KL divergence 0.2505, 50 iterations in 0.1243 sec\n",
      "Iteration  200, KL divergence 0.2485, 50 iterations in 0.1064 sec\n",
      "Iteration  250, KL divergence 0.2457, 50 iterations in 0.0929 sec\n",
      "Iteration  300, KL divergence 0.2446, 50 iterations in 0.1022 sec\n",
      "Iteration  350, KL divergence 0.2441, 50 iterations in 0.1035 sec\n",
      "Iteration  400, KL divergence 0.2439, 50 iterations in 0.1119 sec\n",
      "Iteration  450, KL divergence 0.2439, 50 iterations in 0.1145 sec\n",
      "Iteration  500, KL divergence 0.2435, 50 iterations in 0.1123 sec\n",
      "   --> Time elapsed: 1.07 seconds\n"
     ]
    },
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "marker": {
          "color": [
           0,
           1,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           1,
           0,
           1,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           1,
           0,
           0,
           1,
           1,
           0,
           0,
           0,
           1,
           0,
           1,
           2,
           2,
           1,
           1,
           1,
           1,
           2,
           1,
           1,
           1,
           2,
           2,
           1,
           2,
           2,
           1,
           2,
           1,
           1,
           1,
           2,
           3,
           2,
           2,
           2,
           2,
           3,
           3,
           2,
           2,
           3,
           2,
           2,
           3,
           2,
           2,
           2,
           3,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           3,
           2,
           2,
           2,
           16,
           16,
           16,
           16,
           16,
           17,
           17,
           16,
           16,
           16,
           16,
           16,
           16,
           16,
           17,
           17,
           16,
           17,
           16,
           16,
           16,
           16,
           17,
           17,
           3,
           3,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           4,
           4,
           3,
           3,
           3,
           4,
           3,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           18,
           18,
           18,
           17,
           17,
           18,
           17,
           17,
           17,
           17,
           17,
           17,
           18,
           17,
           17,
           17,
           17,
           17,
           18,
           18,
           19,
           19,
           18,
           18,
           18,
           18,
           18,
           18,
           19,
           19,
           18,
           19,
           18,
           19,
           18,
           19,
           19,
           19,
           19,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19
          ]
         },
         "mode": "markers",
         "text": [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          2,
          2,
          1,
          1,
          1,
          1,
          2,
          1,
          1,
          1,
          2,
          2,
          1,
          2,
          2,
          1,
          2,
          1,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          3,
          3,
          2,
          2,
          3,
          2,
          2,
          3,
          2,
          2,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          2,
          2,
          2,
          16,
          16,
          16,
          16,
          16,
          17,
          17,
          16,
          16,
          16,
          16,
          16,
          16,
          16,
          17,
          17,
          16,
          17,
          16,
          16,
          16,
          16,
          17,
          17,
          3,
          3,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          4,
          4,
          3,
          3,
          3,
          4,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          18,
          18,
          18,
          17,
          17,
          18,
          17,
          17,
          17,
          17,
          17,
          17,
          18,
          17,
          17,
          17,
          17,
          17,
          18,
          18,
          19,
          19,
          18,
          18,
          18,
          18,
          18,
          18,
          19,
          19,
          18,
          19,
          18,
          19,
          18,
          19,
          19,
          19,
          19,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19
         ],
         "type": "scatter",
         "x": [
          5.0290758858429445,
          7.368886495308668,
          5.7108757436372395,
          5.336454132197569,
          6.437070917575379,
          5.004433711300493,
          5.0075294723900345,
          5.811442717433737,
          6.950723348079522,
          6.631817285899145,
          4.657161179435144,
          6.627813731470331,
          5.529741656453939,
          5.590670154330518,
          6.580834862855965,
          6.090295493551579,
          5.331011720785046,
          4.79187065969474,
          9.511025837998348,
          9.168593210154318,
          6.276617785233435,
          6.480603409804523,
          9.277568614909416,
          9.22461167752294,
          5.8905958249398624,
          6.417357682470121,
          7.145160656632414,
          9.179278365950866,
          6.184964528415096,
          18.977452880330073,
          16.91751811863486,
          16.590234706000746,
          18.55534710134749,
          19.692514538691615,
          18.167247398380816,
          18.08102532484322,
          16.808297918727092,
          19.862950351791376,
          19.64858306206722,
          19.291522930888885,
          16.317805860449916,
          16.583286833603697,
          19.942433255672853,
          15.999970130567675,
          16.150305395982365,
          19.09291820869444,
          16.647881079801046,
          21.105838007501518,
          19.347392095436632,
          20.77320400713947,
          0.8307833109082178,
          -1.9886847867974389,
          0.9629188339741876,
          1.9081495975772185,
          1.8486723213695688,
          0.17641073305501168,
          -2.1861172845809294,
          -2.5174705356835765,
          -0.0207934221635933,
          0.027291016421232626,
          -2.7350659899157557,
          1.207140806979152,
          0.7293773198035578,
          -2.287601518802156,
          0.6131665887467894,
          0.8637509174351035,
          0.7833770307890003,
          -2.398796262108103,
          1.045300456186385,
          0.48558354526849273,
          1.2071144216520115,
          0.4915106397508981,
          2.715774658998024,
          2.320682224716715,
          2.20116266750621,
          2.4955175846884177,
          2.708192004200991,
          -3.0990424597490436,
          1.3323603502183547,
          2.003947597321126,
          1.1923228031450317,
          10.69341801781707,
          9.907134757213251,
          10.918396469791034,
          10.926620033932197,
          10.760536648331392,
          8.421180525592074,
          8.4033586246297,
          10.262192064665538,
          10.658803158463362,
          10.73574468640601,
          10.792993792719855,
          10.327717946324176,
          10.316784744107322,
          10.756708990529495,
          8.220678917870243,
          8.183453361568908,
          10.03073640438641,
          8.276946162833454,
          10.146868332348255,
          9.868403388585714,
          10.217911399903356,
          10.638678281862774,
          8.374834685600268,
          8.404253720359218,
          -14.429239753268684,
          -14.355170738888313,
          -14.015361040317103,
          -12.580476818515875,
          -12.75888815618516,
          -16.39848678916241,
          -15.97227913718725,
          -16.21077298453746,
          -16.310798279583928,
          -16.15682843247068,
          -11.927198602247568,
          -11.991788131297927,
          -14.454757939484718,
          -12.021988110466665,
          -13.020704534046146,
          -14.861236960887569,
          -14.330040879513591,
          -15.444728059685366,
          -15.367386278755578,
          -13.415666964917348,
          -12.562472617635605,
          -15.519549346098986,
          -15.269619973526694,
          -15.255380026424046,
          -12.651754754059413,
          -15.103432658002665,
          -13.404172639750328,
          -6.264237099856007,
          -6.878263471644517,
          -6.288967874166866,
          -6.301837864303983,
          -6.26790214218894,
          -4.864438400261402,
          -4.933972573295232,
          -5.708055330603511,
          -5.108153528435849,
          -4.800052982898849,
          -4.816493882496064,
          -6.521897359735158,
          -6.358305227454065,
          -5.985169771492312,
          -8.124317848535659,
          -7.373160319941713,
          -7.548972420792131,
          -7.330419959116237,
          -7.890205189633138,
          3.1965440812051833,
          3.1333946524186573,
          3.0370389609903956,
          6.581593875727976,
          7.082268655919795,
          -2.439010920023469,
          5.430681848593618,
          5.505654612258803,
          5.71519391600211,
          5.7772283969739755,
          5.6482332935288975,
          5.562219510263021,
          3.6797233562225093,
          7.114082643521425,
          7.388138219141979,
          7.246019751305207,
          6.449565145090385,
          6.670149243827237,
          3.597466366409356,
          -4.430669353495392,
          -4.328029609952232,
          -4.323555681883166,
          -4.751550513091753,
          -5.188503604247371,
          -6.537163505589449,
          -6.485345072063997,
          -6.4568509114488295,
          -6.377256787208498,
          -4.664111697778981,
          -4.707802937941384,
          -5.440521062321665,
          -4.602957802507733,
          -4.465540172157186,
          -1.7735798006954877,
          -4.37217647012933,
          -3.1649009023304604,
          -2.5919805914916108,
          -2.629586848985699,
          -1.4802194322564013,
          -2.6369216199416754,
          -4.347649700091545,
          -3.974722950653092,
          -3.565858767359935,
          -3.3546617351376353,
          -3.0043173140457946,
          -3.6860948381520497,
          -3.5206438504265494,
          -4.053883939431803,
          -2.760556485997404,
          -3.738335374337752,
          -3.3368202823751045,
          -3.9594497749830295,
          -3.2668564405360687,
          -3.676123628458803,
          -3.893053948954639,
          -2.589895834069935,
          -4.5083271638413915,
          -2.7941020846152065,
          -4.402946354139592,
          -3.8911758385157738,
          -2.593728987124671,
          -4.557790074341553,
          -2.784620966192343,
          -4.651652127416393,
          -4.301997441270439,
          -3.444923038679601,
          -3.3823985886740027,
          -3.6269380902468527,
          -5.2781168191810774,
          -2.7317251577782597,
          -3.54551713026328,
          -3.9465951422720846,
          -4.493227546363016,
          -3.1827241552868477,
          -3.8739535090863533,
          -4.355976341815154,
          -2.8119219189484013
         ],
         "xaxis": "x",
         "y": [
          -16.978123133743555,
          -13.663390800836085,
          -16.461148257239593,
          -16.36654698593025,
          -13.5569534990667,
          -17.241042358959728,
          -17.725837275684107,
          -17.58127761322449,
          -13.946662530522831,
          -13.978493907918596,
          -17.944774529260755,
          -14.298476278099836,
          -18.15084133820906,
          -17.570376417174113,
          -13.735098954510239,
          -17.169456975804273,
          -18.41251592076315,
          -16.898898499187716,
          -13.024108069364072,
          -13.22846784918932,
          -16.475424036580602,
          -17.140867420255088,
          -12.927789945152359,
          -12.932876889902717,
          -18.886983898594764,
          -18.49601009029007,
          -17.70269253390113,
          -12.797707170791057,
          -18.497042115426506,
          -10.881691058249391,
          -8.366434719228655,
          -8.131305231240445,
          -12.11835976065319,
          -13.19491911614586,
          -12.753122020266124,
          -12.759821153486083,
          -8.983371255020378,
          -12.86791882122072,
          -11.800319468979866,
          -11.33335045262518,
          -8.896390531444931,
          -8.511233723821034,
          -12.359664848654974,
          -8.645783097839043,
          -8.99203460778119,
          -12.302218624191767,
          -9.279562048942266,
          -12.82787785163628,
          -12.698634161995571,
          -12.536485180628603,
          10.49449474422091,
          13.815703342453821,
          10.593844275683322,
          13.294083499762822,
          13.705587381570535,
          10.339750275346175,
          14.558380095456256,
          14.364987857688762,
          9.874731357947528,
          10.170536689904516,
          15.25531270440522,
          13.321725746575853,
          11.779518796632177,
          13.664060658225615,
          11.53505040387456,
          13.160491876585812,
          13.117765297108647,
          13.909588532958244,
          12.764507306848845,
          11.776651488093512,
          13.785641762373954,
          11.80289561433137,
          13.447200907354507,
          11.850412621229422,
          12.608442940014534,
          11.964586648346833,
          13.327842761266751,
          15.013985270232975,
          11.473655397738355,
          12.153515077199593,
          11.50269157294637,
          -0.5585606164589774,
          -0.42035179222846747,
          -1.3056027791115543,
          -1.2701382294996892,
          -0.7033932729460395,
          -3.437545252780784,
          -3.458212660445107,
          -2.175381578769788,
          -3.7509049186962216,
          -3.7637822894558575,
          -3.683234909573028,
          -3.518907315813839,
          -3.4132293638102658,
          -2.9385706081104943,
          -1.072383016671185,
          -1.033214135984959,
          -1.4662522183086886,
          -2.2512129696596053,
          -1.4959279215065469,
          -1.7851459671379657,
          -2.268077134254406,
          -1.9435406510109303,
          -2.5551097948922505,
          -2.647060000687962,
          15.743057247403375,
          16.39968820906818,
          15.84226829883009,
          12.680653026532205,
          12.783995649251082,
          18.12589336242822,
          17.888272866957603,
          17.52926933542043,
          17.9839255819164,
          18.622297712378224,
          13.728291560449911,
          14.022489815501862,
          16.803423710470604,
          13.738571293857328,
          13.77358976671618,
          17.146945233575128,
          17.331528839431627,
          17.18018544896929,
          17.52347093959665,
          14.550717783339422,
          13.965113764854618,
          18.127860966298734,
          15.993936986024314,
          15.92155350852573,
          13.389082922568347,
          16.208400628909963,
          13.250213282081623,
          9.016144699654845,
          9.119252579825798,
          8.587029242172443,
          7.7823163758197715,
          8.397603409047544,
          8.272849886839312,
          8.235919853054485,
          7.590191341330756,
          7.564059624302006,
          6.399072111981817,
          6.417085425734394,
          6.671935852410248,
          6.741314991126761,
          6.732045300071522,
          8.002426360746119,
          7.949706059045536,
          7.517955086347951,
          7.758704413872899,
          7.5736864075183465,
          3.6494995912756067,
          3.814671484932068,
          3.633008585436685,
          1.597718109826398,
          0.9547889337044255,
          -0.1450004026004717,
          0.9365430880357449,
          1.0192728172747978,
          2.4956851801525186,
          1.8609477707191964,
          2.435636364868433,
          2.257784741638738,
          4.1731843569586875,
          1.4891631527574078,
          1.9326132152518751,
          1.846276127586025,
          2.567602079732684,
          2.481747028133881,
          2.707742377909103,
          -2.14003564868935,
          -5.3759689312219745,
          -5.771111243661062,
          -1.9351291770986137,
          -1.4241916868674354,
          -2.370998987610097,
          -2.3677586701127864,
          -2.363561920962117,
          -2.350644829876903,
          -6.239926002228111,
          -6.366219734460718,
          -2.3956867282176253,
          -6.372338506602774,
          0.12709635089621907,
          -2.758546159504245,
          0.16931784163156935,
          -3.699242211202392,
          -3.22914304517359,
          -3.3270282273077894,
          -3.9778409150772096,
          -1.2370800998552476,
          -0.24271952360081187,
          -1.3619750704887696,
          -1.9297626378574213,
          -1.8452574228595673,
          -1.5801236229212388,
          -0.729605662430032,
          -0.7559975088539221,
          -0.7155339761801705,
          -1.2882616651323502,
          -9.465519117824321,
          -10.3286689718824,
          -9.890190480434818,
          -9.855866861756807,
          -9.255861079728563,
          -10.854336956711201,
          -9.966208492924638,
          -10.515990422088562,
          -10.672538220746004,
          -10.152339793256926,
          -10.864909879878548,
          -9.944923655807255,
          -10.512802303391341,
          -10.719899940067249,
          -10.164385737726478,
          -7.691232118893769,
          -7.790593386144123,
          -7.745993304165195,
          -7.529460298204326,
          -9.312609853720339,
          -8.795327918041776,
          -8.758896770340938,
          -8.423128163212308,
          -8.982124673615656,
          -8.641615621753328,
          -8.424933365108776,
          -8.833759188563068,
          -8.969078346866112
         ],
         "yaxis": "y"
        },
        {
         "marker": {
          "color": [
           0,
           1,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           1,
           0,
           1,
           0,
           0,
           1,
           0,
           0,
           0,
           1,
           1,
           0,
           0,
           1,
           1,
           0,
           0,
           0,
           1,
           0,
           1,
           2,
           2,
           1,
           1,
           1,
           1,
           2,
           1,
           1,
           1,
           2,
           2,
           1,
           2,
           2,
           1,
           2,
           1,
           1,
           1,
           2,
           3,
           2,
           2,
           2,
           2,
           3,
           3,
           2,
           2,
           3,
           2,
           2,
           3,
           2,
           2,
           2,
           3,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           3,
           2,
           2,
           2,
           16,
           16,
           16,
           16,
           16,
           17,
           17,
           16,
           16,
           16,
           16,
           16,
           16,
           16,
           17,
           17,
           16,
           17,
           16,
           16,
           16,
           16,
           17,
           17,
           3,
           3,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           4,
           4,
           3,
           3,
           3,
           4,
           3,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           18,
           18,
           18,
           17,
           17,
           18,
           17,
           17,
           17,
           17,
           17,
           17,
           18,
           17,
           17,
           17,
           17,
           17,
           18,
           18,
           19,
           19,
           18,
           18,
           18,
           18,
           18,
           18,
           19,
           19,
           18,
           19,
           18,
           19,
           18,
           19,
           19,
           19,
           19,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           18,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19,
           19
          ]
         },
         "mode": "markers",
         "text": [
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          0,
          1,
          2,
          2,
          1,
          1,
          1,
          1,
          2,
          1,
          1,
          1,
          2,
          2,
          1,
          2,
          2,
          1,
          2,
          1,
          1,
          1,
          2,
          3,
          2,
          2,
          2,
          2,
          3,
          3,
          2,
          2,
          3,
          2,
          2,
          3,
          2,
          2,
          2,
          3,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          2,
          2,
          2,
          16,
          16,
          16,
          16,
          16,
          17,
          17,
          16,
          16,
          16,
          16,
          16,
          16,
          16,
          17,
          17,
          16,
          17,
          16,
          16,
          16,
          16,
          17,
          17,
          3,
          3,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          4,
          4,
          3,
          3,
          3,
          4,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          18,
          18,
          18,
          17,
          17,
          18,
          17,
          17,
          17,
          17,
          17,
          17,
          18,
          17,
          17,
          17,
          17,
          17,
          18,
          18,
          19,
          19,
          18,
          18,
          18,
          18,
          18,
          18,
          19,
          19,
          18,
          19,
          18,
          19,
          18,
          19,
          19,
          19,
          19,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          18,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19,
          19
         ],
         "type": "scatter",
         "x": [
          5.0290758858429445,
          7.368886495308668,
          5.7108757436372395,
          5.336454132197569,
          6.437070917575379,
          5.004433711300493,
          5.0075294723900345,
          5.811442717433737,
          6.950723348079522,
          6.631817285899145,
          4.657161179435144,
          6.627813731470331,
          5.529741656453939,
          5.590670154330518,
          6.580834862855965,
          6.090295493551579,
          5.331011720785046,
          4.79187065969474,
          9.511025837998348,
          9.168593210154318,
          6.276617785233435,
          6.480603409804523,
          9.277568614909416,
          9.22461167752294,
          5.8905958249398624,
          6.417357682470121,
          7.145160656632414,
          9.179278365950866,
          6.184964528415096,
          18.977452880330073,
          16.91751811863486,
          16.590234706000746,
          18.55534710134749,
          19.692514538691615,
          18.167247398380816,
          18.08102532484322,
          16.808297918727092,
          19.862950351791376,
          19.64858306206722,
          19.291522930888885,
          16.317805860449916,
          16.583286833603697,
          19.942433255672853,
          15.999970130567675,
          16.150305395982365,
          19.09291820869444,
          16.647881079801046,
          21.105838007501518,
          19.347392095436632,
          20.77320400713947,
          0.8307833109082178,
          -1.9886847867974389,
          0.9629188339741876,
          1.9081495975772185,
          1.8486723213695688,
          0.17641073305501168,
          -2.1861172845809294,
          -2.5174705356835765,
          -0.0207934221635933,
          0.027291016421232626,
          -2.7350659899157557,
          1.207140806979152,
          0.7293773198035578,
          -2.287601518802156,
          0.6131665887467894,
          0.8637509174351035,
          0.7833770307890003,
          -2.398796262108103,
          1.045300456186385,
          0.48558354526849273,
          1.2071144216520115,
          0.4915106397508981,
          2.715774658998024,
          2.320682224716715,
          2.20116266750621,
          2.4955175846884177,
          2.708192004200991,
          -3.0990424597490436,
          1.3323603502183547,
          2.003947597321126,
          1.1923228031450317,
          10.69341801781707,
          9.907134757213251,
          10.918396469791034,
          10.926620033932197,
          10.760536648331392,
          8.421180525592074,
          8.4033586246297,
          10.262192064665538,
          10.658803158463362,
          10.73574468640601,
          10.792993792719855,
          10.327717946324176,
          10.316784744107322,
          10.756708990529495,
          8.220678917870243,
          8.183453361568908,
          10.03073640438641,
          8.276946162833454,
          10.146868332348255,
          9.868403388585714,
          10.217911399903356,
          10.638678281862774,
          8.374834685600268,
          8.404253720359218,
          -14.429239753268684,
          -14.355170738888313,
          -14.015361040317103,
          -12.580476818515875,
          -12.75888815618516,
          -16.39848678916241,
          -15.97227913718725,
          -16.21077298453746,
          -16.310798279583928,
          -16.15682843247068,
          -11.927198602247568,
          -11.991788131297927,
          -14.454757939484718,
          -12.021988110466665,
          -13.020704534046146,
          -14.861236960887569,
          -14.330040879513591,
          -15.444728059685366,
          -15.367386278755578,
          -13.415666964917348,
          -12.562472617635605,
          -15.519549346098986,
          -15.269619973526694,
          -15.255380026424046,
          -12.651754754059413,
          -15.103432658002665,
          -13.404172639750328,
          -6.264237099856007,
          -6.878263471644517,
          -6.288967874166866,
          -6.301837864303983,
          -6.26790214218894,
          -4.864438400261402,
          -4.933972573295232,
          -5.708055330603511,
          -5.108153528435849,
          -4.800052982898849,
          -4.816493882496064,
          -6.521897359735158,
          -6.358305227454065,
          -5.985169771492312,
          -8.124317848535659,
          -7.373160319941713,
          -7.548972420792131,
          -7.330419959116237,
          -7.890205189633138,
          3.1965440812051833,
          3.1333946524186573,
          3.0370389609903956,
          6.581593875727976,
          7.082268655919795,
          -2.439010920023469,
          5.430681848593618,
          5.505654612258803,
          5.71519391600211,
          5.7772283969739755,
          5.6482332935288975,
          5.562219510263021,
          3.6797233562225093,
          7.114082643521425,
          7.388138219141979,
          7.246019751305207,
          6.449565145090385,
          6.670149243827237,
          3.597466366409356,
          -4.430669353495392,
          -4.328029609952232,
          -4.323555681883166,
          -4.751550513091753,
          -5.188503604247371,
          -6.537163505589449,
          -6.485345072063997,
          -6.4568509114488295,
          -6.377256787208498,
          -4.664111697778981,
          -4.707802937941384,
          -5.440521062321665,
          -4.602957802507733,
          -4.465540172157186,
          -1.7735798006954877,
          -4.37217647012933,
          -3.1649009023304604,
          -2.5919805914916108,
          -2.629586848985699,
          -1.4802194322564013,
          -2.6369216199416754,
          -4.347649700091545,
          -3.974722950653092,
          -3.565858767359935,
          -3.3546617351376353,
          -3.0043173140457946,
          -3.6860948381520497,
          -3.5206438504265494,
          -4.053883939431803,
          -2.760556485997404,
          -3.738335374337752,
          -3.3368202823751045,
          -3.9594497749830295,
          -3.2668564405360687,
          -3.676123628458803,
          -3.893053948954639,
          -2.589895834069935,
          -4.5083271638413915,
          -2.7941020846152065,
          -4.402946354139592,
          -3.8911758385157738,
          -2.593728987124671,
          -4.557790074341553,
          -2.784620966192343,
          -4.651652127416393,
          -4.301997441270439,
          -3.444923038679601,
          -3.3823985886740027,
          -3.6269380902468527,
          -5.2781168191810774,
          -2.7317251577782597,
          -3.54551713026328,
          -3.9465951422720846,
          -4.493227546363016,
          -3.1827241552868477,
          -3.8739535090863533,
          -4.355976341815154,
          -2.8119219189484013
         ],
         "xaxis": "x2",
         "y": [
          -16.978123133743555,
          -13.663390800836085,
          -16.461148257239593,
          -16.36654698593025,
          -13.5569534990667,
          -17.241042358959728,
          -17.725837275684107,
          -17.58127761322449,
          -13.946662530522831,
          -13.978493907918596,
          -17.944774529260755,
          -14.298476278099836,
          -18.15084133820906,
          -17.570376417174113,
          -13.735098954510239,
          -17.169456975804273,
          -18.41251592076315,
          -16.898898499187716,
          -13.024108069364072,
          -13.22846784918932,
          -16.475424036580602,
          -17.140867420255088,
          -12.927789945152359,
          -12.932876889902717,
          -18.886983898594764,
          -18.49601009029007,
          -17.70269253390113,
          -12.797707170791057,
          -18.497042115426506,
          -10.881691058249391,
          -8.366434719228655,
          -8.131305231240445,
          -12.11835976065319,
          -13.19491911614586,
          -12.753122020266124,
          -12.759821153486083,
          -8.983371255020378,
          -12.86791882122072,
          -11.800319468979866,
          -11.33335045262518,
          -8.896390531444931,
          -8.511233723821034,
          -12.359664848654974,
          -8.645783097839043,
          -8.99203460778119,
          -12.302218624191767,
          -9.279562048942266,
          -12.82787785163628,
          -12.698634161995571,
          -12.536485180628603,
          10.49449474422091,
          13.815703342453821,
          10.593844275683322,
          13.294083499762822,
          13.705587381570535,
          10.339750275346175,
          14.558380095456256,
          14.364987857688762,
          9.874731357947528,
          10.170536689904516,
          15.25531270440522,
          13.321725746575853,
          11.779518796632177,
          13.664060658225615,
          11.53505040387456,
          13.160491876585812,
          13.117765297108647,
          13.909588532958244,
          12.764507306848845,
          11.776651488093512,
          13.785641762373954,
          11.80289561433137,
          13.447200907354507,
          11.850412621229422,
          12.608442940014534,
          11.964586648346833,
          13.327842761266751,
          15.013985270232975,
          11.473655397738355,
          12.153515077199593,
          11.50269157294637,
          -0.5585606164589774,
          -0.42035179222846747,
          -1.3056027791115543,
          -1.2701382294996892,
          -0.7033932729460395,
          -3.437545252780784,
          -3.458212660445107,
          -2.175381578769788,
          -3.7509049186962216,
          -3.7637822894558575,
          -3.683234909573028,
          -3.518907315813839,
          -3.4132293638102658,
          -2.9385706081104943,
          -1.072383016671185,
          -1.033214135984959,
          -1.4662522183086886,
          -2.2512129696596053,
          -1.4959279215065469,
          -1.7851459671379657,
          -2.268077134254406,
          -1.9435406510109303,
          -2.5551097948922505,
          -2.647060000687962,
          15.743057247403375,
          16.39968820906818,
          15.84226829883009,
          12.680653026532205,
          12.783995649251082,
          18.12589336242822,
          17.888272866957603,
          17.52926933542043,
          17.9839255819164,
          18.622297712378224,
          13.728291560449911,
          14.022489815501862,
          16.803423710470604,
          13.738571293857328,
          13.77358976671618,
          17.146945233575128,
          17.331528839431627,
          17.18018544896929,
          17.52347093959665,
          14.550717783339422,
          13.965113764854618,
          18.127860966298734,
          15.993936986024314,
          15.92155350852573,
          13.389082922568347,
          16.208400628909963,
          13.250213282081623,
          9.016144699654845,
          9.119252579825798,
          8.587029242172443,
          7.7823163758197715,
          8.397603409047544,
          8.272849886839312,
          8.235919853054485,
          7.590191341330756,
          7.564059624302006,
          6.399072111981817,
          6.417085425734394,
          6.671935852410248,
          6.741314991126761,
          6.732045300071522,
          8.002426360746119,
          7.949706059045536,
          7.517955086347951,
          7.758704413872899,
          7.5736864075183465,
          3.6494995912756067,
          3.814671484932068,
          3.633008585436685,
          1.597718109826398,
          0.9547889337044255,
          -0.1450004026004717,
          0.9365430880357449,
          1.0192728172747978,
          2.4956851801525186,
          1.8609477707191964,
          2.435636364868433,
          2.257784741638738,
          4.1731843569586875,
          1.4891631527574078,
          1.9326132152518751,
          1.846276127586025,
          2.567602079732684,
          2.481747028133881,
          2.707742377909103,
          -2.14003564868935,
          -5.3759689312219745,
          -5.771111243661062,
          -1.9351291770986137,
          -1.4241916868674354,
          -2.370998987610097,
          -2.3677586701127864,
          -2.363561920962117,
          -2.350644829876903,
          -6.239926002228111,
          -6.366219734460718,
          -2.3956867282176253,
          -6.372338506602774,
          0.12709635089621907,
          -2.758546159504245,
          0.16931784163156935,
          -3.699242211202392,
          -3.22914304517359,
          -3.3270282273077894,
          -3.9778409150772096,
          -1.2370800998552476,
          -0.24271952360081187,
          -1.3619750704887696,
          -1.9297626378574213,
          -1.8452574228595673,
          -1.5801236229212388,
          -0.729605662430032,
          -0.7559975088539221,
          -0.7155339761801705,
          -1.2882616651323502,
          -9.465519117824321,
          -10.3286689718824,
          -9.890190480434818,
          -9.855866861756807,
          -9.255861079728563,
          -10.854336956711201,
          -9.966208492924638,
          -10.515990422088562,
          -10.672538220746004,
          -10.152339793256926,
          -10.864909879878548,
          -9.944923655807255,
          -10.512802303391341,
          -10.719899940067249,
          -10.164385737726478,
          -7.691232118893769,
          -7.790593386144123,
          -7.745993304165195,
          -7.529460298204326,
          -9.312609853720339,
          -8.795327918041776,
          -8.758896770340938,
          -8.423128163212308,
          -8.982124673615656,
          -8.641615621753328,
          -8.424933365108776,
          -8.833759188563068,
          -8.969078346866112
         ],
         "yaxis": "y2"
        },
        {
         "marker": {
          "color": [
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black"
          ]
         },
         "mode": "markers",
         "type": "scatter",
         "x": [
          5.0290758858429445,
          7.368886495308668,
          5.7108757436372395,
          5.336454132197569,
          6.437070917575379,
          5.004433711300493,
          5.0075294723900345,
          5.811442717433737,
          6.950723348079522,
          6.631817285899145,
          4.657161179435144,
          6.627813731470331,
          5.529741656453939,
          5.590670154330518,
          6.580834862855965,
          6.090295493551579,
          5.331011720785046,
          4.79187065969474,
          9.511025837998348,
          9.168593210154318,
          6.276617785233435,
          6.480603409804523,
          9.277568614909416,
          9.22461167752294,
          5.8905958249398624,
          6.417357682470121,
          7.145160656632414,
          9.179278365950866,
          6.184964528415096,
          18.977452880330073,
          16.91751811863486,
          16.590234706000746,
          18.55534710134749,
          19.692514538691615,
          18.167247398380816,
          18.08102532484322,
          16.808297918727092,
          19.862950351791376,
          19.64858306206722,
          19.291522930888885,
          16.317805860449916,
          16.583286833603697,
          19.942433255672853,
          15.999970130567675,
          16.150305395982365,
          19.09291820869444,
          16.647881079801046,
          21.105838007501518,
          19.347392095436632,
          20.77320400713947,
          0.8307833109082178,
          -1.9886847867974389,
          0.9629188339741876,
          1.9081495975772185,
          1.8486723213695688,
          0.17641073305501168,
          -2.1861172845809294,
          -2.5174705356835765,
          -0.0207934221635933,
          0.027291016421232626,
          -2.7350659899157557,
          1.207140806979152,
          0.7293773198035578,
          -2.287601518802156,
          0.6131665887467894,
          0.8637509174351035,
          0.7833770307890003,
          -2.398796262108103,
          1.045300456186385,
          0.48558354526849273,
          1.2071144216520115,
          0.4915106397508981,
          2.715774658998024,
          2.320682224716715,
          2.20116266750621,
          2.4955175846884177,
          2.708192004200991,
          -3.0990424597490436,
          1.3323603502183547,
          2.003947597321126,
          1.1923228031450317,
          10.69341801781707,
          9.907134757213251,
          10.918396469791034,
          10.926620033932197,
          10.760536648331392,
          8.421180525592074,
          8.4033586246297,
          10.262192064665538,
          10.658803158463362,
          10.73574468640601,
          10.792993792719855,
          10.327717946324176,
          10.316784744107322,
          10.756708990529495,
          8.220678917870243,
          8.183453361568908,
          10.03073640438641,
          8.276946162833454,
          10.146868332348255,
          9.868403388585714,
          10.217911399903356,
          10.638678281862774,
          8.374834685600268,
          8.404253720359218,
          -14.429239753268684,
          -14.355170738888313,
          -14.015361040317103,
          -12.580476818515875,
          -12.75888815618516,
          -16.39848678916241,
          -15.97227913718725,
          -16.21077298453746,
          -16.310798279583928,
          -16.15682843247068,
          -11.927198602247568,
          -11.991788131297927,
          -14.454757939484718,
          -12.021988110466665,
          -13.020704534046146,
          -14.861236960887569,
          -14.330040879513591,
          -15.444728059685366,
          -15.367386278755578,
          -13.415666964917348,
          -12.562472617635605,
          -15.519549346098986,
          -15.269619973526694,
          -15.255380026424046,
          -12.651754754059413,
          -15.103432658002665,
          -13.404172639750328,
          -6.264237099856007,
          -6.878263471644517,
          -6.288967874166866,
          -6.301837864303983,
          -6.26790214218894,
          -4.864438400261402,
          -4.933972573295232,
          -5.708055330603511,
          -5.108153528435849,
          -4.800052982898849,
          -4.816493882496064,
          -6.521897359735158,
          -6.358305227454065,
          -5.985169771492312,
          -8.124317848535659,
          -7.373160319941713,
          -7.548972420792131,
          -7.330419959116237,
          -7.890205189633138,
          3.1965440812051833,
          3.1333946524186573,
          3.0370389609903956,
          6.581593875727976,
          7.082268655919795,
          -2.439010920023469,
          5.430681848593618,
          5.505654612258803,
          5.71519391600211,
          5.7772283969739755,
          5.6482332935288975,
          5.562219510263021,
          3.6797233562225093,
          7.114082643521425,
          7.388138219141979,
          7.246019751305207,
          6.449565145090385,
          6.670149243827237,
          3.597466366409356,
          -4.430669353495392,
          -4.328029609952232,
          -4.323555681883166,
          -4.751550513091753,
          -5.188503604247371,
          -6.537163505589449,
          -6.485345072063997,
          -6.4568509114488295,
          -6.377256787208498,
          -4.664111697778981,
          -4.707802937941384,
          -5.440521062321665,
          -4.602957802507733,
          -4.465540172157186,
          -1.7735798006954877,
          -4.37217647012933,
          -3.1649009023304604,
          -2.5919805914916108,
          -2.629586848985699,
          -1.4802194322564013,
          -2.6369216199416754,
          -4.347649700091545,
          -3.974722950653092,
          -3.565858767359935,
          -3.3546617351376353,
          -3.0043173140457946,
          -3.6860948381520497,
          -3.5206438504265494,
          -4.053883939431803,
          -2.760556485997404,
          -3.738335374337752,
          -3.3368202823751045,
          -3.9594497749830295,
          -3.2668564405360687,
          -3.676123628458803,
          -3.893053948954639,
          -2.589895834069935,
          -4.5083271638413915,
          -2.7941020846152065,
          -4.402946354139592,
          -3.8911758385157738,
          -2.593728987124671,
          -4.557790074341553,
          -2.784620966192343,
          -4.651652127416393,
          -4.301997441270439,
          -3.444923038679601,
          -3.3823985886740027,
          -3.6269380902468527,
          -5.2781168191810774,
          -2.7317251577782597,
          -3.54551713026328,
          -3.9465951422720846,
          -4.493227546363016,
          -3.1827241552868477,
          -3.8739535090863533,
          -4.355976341815154,
          -2.8119219189484013
         ],
         "xaxis": "x3",
         "y": [
          -16.978123133743555,
          -13.663390800836085,
          -16.461148257239593,
          -16.36654698593025,
          -13.5569534990667,
          -17.241042358959728,
          -17.725837275684107,
          -17.58127761322449,
          -13.946662530522831,
          -13.978493907918596,
          -17.944774529260755,
          -14.298476278099836,
          -18.15084133820906,
          -17.570376417174113,
          -13.735098954510239,
          -17.169456975804273,
          -18.41251592076315,
          -16.898898499187716,
          -13.024108069364072,
          -13.22846784918932,
          -16.475424036580602,
          -17.140867420255088,
          -12.927789945152359,
          -12.932876889902717,
          -18.886983898594764,
          -18.49601009029007,
          -17.70269253390113,
          -12.797707170791057,
          -18.497042115426506,
          -10.881691058249391,
          -8.366434719228655,
          -8.131305231240445,
          -12.11835976065319,
          -13.19491911614586,
          -12.753122020266124,
          -12.759821153486083,
          -8.983371255020378,
          -12.86791882122072,
          -11.800319468979866,
          -11.33335045262518,
          -8.896390531444931,
          -8.511233723821034,
          -12.359664848654974,
          -8.645783097839043,
          -8.99203460778119,
          -12.302218624191767,
          -9.279562048942266,
          -12.82787785163628,
          -12.698634161995571,
          -12.536485180628603,
          10.49449474422091,
          13.815703342453821,
          10.593844275683322,
          13.294083499762822,
          13.705587381570535,
          10.339750275346175,
          14.558380095456256,
          14.364987857688762,
          9.874731357947528,
          10.170536689904516,
          15.25531270440522,
          13.321725746575853,
          11.779518796632177,
          13.664060658225615,
          11.53505040387456,
          13.160491876585812,
          13.117765297108647,
          13.909588532958244,
          12.764507306848845,
          11.776651488093512,
          13.785641762373954,
          11.80289561433137,
          13.447200907354507,
          11.850412621229422,
          12.608442940014534,
          11.964586648346833,
          13.327842761266751,
          15.013985270232975,
          11.473655397738355,
          12.153515077199593,
          11.50269157294637,
          -0.5585606164589774,
          -0.42035179222846747,
          -1.3056027791115543,
          -1.2701382294996892,
          -0.7033932729460395,
          -3.437545252780784,
          -3.458212660445107,
          -2.175381578769788,
          -3.7509049186962216,
          -3.7637822894558575,
          -3.683234909573028,
          -3.518907315813839,
          -3.4132293638102658,
          -2.9385706081104943,
          -1.072383016671185,
          -1.033214135984959,
          -1.4662522183086886,
          -2.2512129696596053,
          -1.4959279215065469,
          -1.7851459671379657,
          -2.268077134254406,
          -1.9435406510109303,
          -2.5551097948922505,
          -2.647060000687962,
          15.743057247403375,
          16.39968820906818,
          15.84226829883009,
          12.680653026532205,
          12.783995649251082,
          18.12589336242822,
          17.888272866957603,
          17.52926933542043,
          17.9839255819164,
          18.622297712378224,
          13.728291560449911,
          14.022489815501862,
          16.803423710470604,
          13.738571293857328,
          13.77358976671618,
          17.146945233575128,
          17.331528839431627,
          17.18018544896929,
          17.52347093959665,
          14.550717783339422,
          13.965113764854618,
          18.127860966298734,
          15.993936986024314,
          15.92155350852573,
          13.389082922568347,
          16.208400628909963,
          13.250213282081623,
          9.016144699654845,
          9.119252579825798,
          8.587029242172443,
          7.7823163758197715,
          8.397603409047544,
          8.272849886839312,
          8.235919853054485,
          7.590191341330756,
          7.564059624302006,
          6.399072111981817,
          6.417085425734394,
          6.671935852410248,
          6.741314991126761,
          6.732045300071522,
          8.002426360746119,
          7.949706059045536,
          7.517955086347951,
          7.758704413872899,
          7.5736864075183465,
          3.6494995912756067,
          3.814671484932068,
          3.633008585436685,
          1.597718109826398,
          0.9547889337044255,
          -0.1450004026004717,
          0.9365430880357449,
          1.0192728172747978,
          2.4956851801525186,
          1.8609477707191964,
          2.435636364868433,
          2.257784741638738,
          4.1731843569586875,
          1.4891631527574078,
          1.9326132152518751,
          1.846276127586025,
          2.567602079732684,
          2.481747028133881,
          2.707742377909103,
          -2.14003564868935,
          -5.3759689312219745,
          -5.771111243661062,
          -1.9351291770986137,
          -1.4241916868674354,
          -2.370998987610097,
          -2.3677586701127864,
          -2.363561920962117,
          -2.350644829876903,
          -6.239926002228111,
          -6.366219734460718,
          -2.3956867282176253,
          -6.372338506602774,
          0.12709635089621907,
          -2.758546159504245,
          0.16931784163156935,
          -3.699242211202392,
          -3.22914304517359,
          -3.3270282273077894,
          -3.9778409150772096,
          -1.2370800998552476,
          -0.24271952360081187,
          -1.3619750704887696,
          -1.9297626378574213,
          -1.8452574228595673,
          -1.5801236229212388,
          -0.729605662430032,
          -0.7559975088539221,
          -0.7155339761801705,
          -1.2882616651323502,
          -9.465519117824321,
          -10.3286689718824,
          -9.890190480434818,
          -9.855866861756807,
          -9.255861079728563,
          -10.854336956711201,
          -9.966208492924638,
          -10.515990422088562,
          -10.672538220746004,
          -10.152339793256926,
          -10.864909879878548,
          -9.944923655807255,
          -10.512802303391341,
          -10.719899940067249,
          -10.164385737726478,
          -7.691232118893769,
          -7.790593386144123,
          -7.745993304165195,
          -7.529460298204326,
          -9.312609853720339,
          -8.795327918041776,
          -8.758896770340938,
          -8.423128163212308,
          -8.982124673615656,
          -8.641615621753328,
          -8.424933365108776,
          -8.833759188563068,
          -8.969078346866112
         ],
         "yaxis": "y3"
        },
        {
         "marker": {
          "color": [
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           0,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           2,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           4,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20
          ]
         },
         "mode": "markers",
         "text": [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          2,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          4,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20
         ],
         "type": "scatter",
         "x": [
          7.443708012658574,
          7.8722118339887235,
          7.025990318852979,
          7.277689352189605,
          6.859539779594269,
          7.084810916216764,
          9.027819507667528,
          8.709422459522072,
          7.134848389670352,
          7.868895791063789,
          7.292921513854107,
          7.112104629213605,
          19.719587747532664,
          19.67112373408727,
          17.13874630341126,
          17.255370026384707,
          18.064476211554766,
          21.229628092908523,
          21.895423849605532,
          21.686368378536386,
          21.562798000279393,
          20.698941806375906,
          21.634093658788736,
          20.941535968327642,
          17.36697834744688,
          20.4558978181341,
          22.061195123163802,
          20.47889707743607,
          19.37686111614949,
          20.250115012723302,
          22.221090074372928,
          20.25476906531466,
          21.338186389599922,
          1.85762606730296,
          -2.9499847676691733,
          -0.5754223609452235,
          -2.694699203403709,
          -4.537374126615483,
          -3.8064564937165932,
          -4.471662463541146,
          -3.578188279329111,
          3.5182303715062884,
          2.92160400235692,
          1.3213805855734948,
          -3.402226461275403,
          -12.507030137403946,
          -12.445406303103361,
          -15.95646183683922,
          -15.96562386001717,
          -16.501088869416858,
          -14.307901498294637,
          -14.358070980998114,
          -14.956754429477272,
          -15.155853266232088,
          -14.789905114391374,
          -16.08741843050936,
          0.2513438213501615,
          -15.243031576164721,
          -8.702494519282677,
          -8.642667344719522,
          -2.1052662684596535,
          -2.103845607407568,
          -2.9172887813225397,
          -2.917107716298873,
          -7.318847376924561,
          -7.230262957055384,
          -8.166328214979355,
          -7.195894684393883,
          -10.795221318475797,
          -10.522161586903056,
          -11.041233680762398,
          -12.064162926042233,
          -8.215740235479577,
          -12.267160059291696,
          -8.1924463789123,
          -4.158362873500843,
          -4.489385080243314,
          -5.654164802193735,
          0.505191440191841,
          -5.668516159696977,
          -5.688452379592515,
          -5.544285730683346,
          -5.612069183140518,
          -4.4427827178879395,
          -5.433941365375721,
          -4.552748499825467,
          -4.671166867605383,
          -4.876356016053941,
          -8.385477615181621,
          -8.302363578780456,
          -10.755444442239991,
          -10.770744064904965,
          -7.519898510297883,
          -7.823094821706841,
          -7.785300277840773,
          -6.416927885375304,
          -6.091971085985564,
          -16.23864158266601,
          -16.09805329588456,
          -16.556257269160017,
          -15.259169985447071,
          -15.43957721163552,
          -15.469146177490734,
          -15.438872098934862,
          -15.324370405005272,
          -15.257852587607294,
          -16.619704128682066,
          -15.62646811686741,
          -15.567042333610031,
          -15.823786820717366,
          -16.5249595846843,
          -15.969306859968473,
          -14.797022997006595,
          -16.035356492623716,
          -2.088554538320217,
          -1.0209485285209714,
          -1.205736612941003,
          -0.09050422885743757,
          -0.13715453030107058,
          -0.24439000988665013,
          -0.1628717150346141,
          -0.9237586562845952,
          -1.0152623279893804,
          0.5429385696434371,
          1.217044962568712,
          0.7543926556137428,
          -0.26892033520493763,
          -0.12014801540770519,
          0.306703076822549,
          -0.5907386128929515,
          -0.838916790077818,
          -0.5148159713972589,
          -0.15615381074870027,
          -1.3645753229086561,
          -1.1398549943881386,
          7.365516842916724,
          7.264296968453275,
          8.199558616629421,
          8.226202992020072,
          8.347591528988195,
          11.04313557854278,
          11.065257918938801,
          10.145170254355648,
          10.25782248386904,
          8.636699559455769,
          8.784779255636812,
          8.687321745721091,
          9.516318121074477,
          9.465027457278799,
          9.348255792663348,
          1.0723036846384928,
          1.2697626499176402,
          1.322300389086097,
          3.5613971717430113,
          -2.735089715502694,
          3.8548790621210296,
          3.951375384812788,
          4.218092214412796,
          4.259244119490269,
          3.245814791933463,
          3.488404074523285,
          3.537631260688868,
          -2.516265659983115,
          -1.730501167645695,
          2.0517015300706603,
          1.9945959064893224,
          1.8539071680093095,
          -1.5735876625313483,
          -1.191850200022245,
          2.0041389978175674,
          1.6370843917350482,
          1.942555635961464,
          -13.365876184330903,
          -12.732007801725365,
          -11.793566765775152,
          -13.404952928632794,
          -11.283204990893555,
          -13.519160739509678,
          -11.635747526425574,
          -11.483378554812397,
          -10.57758820078699,
          -12.852668892274162,
          -12.255002907758737,
          -13.171997266023881,
          -11.894800197123162,
          -12.296840829820276,
          -12.93218906879806,
          -14.082918517851452,
          -12.861190505099696,
          -14.27753261338225,
          -1.4594769034504553,
          -1.615733050363926,
          0.548093080095689,
          0.19763880719353633,
          -0.3746520990913014,
          -0.4701006103288714,
          -0.7669703776245873,
          -0.7076762764691463,
          1.2658365719498188,
          1.2655721270039342,
          3.405855066125097,
          3.3360831781108256,
          14.04169008877294,
          14.697555762213353,
          14.395829956377776,
          14.41603053968849,
          12.57633925620638,
          12.902051611845009,
          11.489356417139227,
          12.227706624228707,
          11.23041408532926,
          10.902845868813811,
          14.4069764731532,
          14.940184383801034,
          14.515951177787583,
          1.868301083502253,
          0.5202642447438134,
          1.2495640359830058,
          1.891694676480099,
          1.1596025943046968,
          0.8089500274094586,
          1.9687101057446823,
          0.9300838285848009,
          3.521666344017103,
          3.9229582354181245,
          3.6297045932856955,
          2.925171949345547,
          4.036941918390678,
          3.6053981656313665,
          0.78307456300387,
          2.016734562201384,
          1.2086502342159586,
          2.001398808528916,
          -12.74756658081335,
          -12.219585017201593,
          -13.118105253909054,
          -12.536131535477297,
          -13.093325996590556,
          -12.879554308419488,
          -13.068259508317595,
          -12.53062250733112,
          -13.04211787463636,
          -12.460472928728741
         ],
         "xaxis": "x4",
         "y": [
          -13.727089433308413,
          -14.52007695774974,
          -13.533680034840538,
          -16.64997376891659,
          -17.629712283888917,
          -16.7794497648201,
          -13.745615258521092,
          -14.230411307508758,
          -18.694494006343646,
          -17.980446337720164,
          -18.313317295984064,
          -18.408907128236322,
          -10.847960014555957,
          -10.883669303920678,
          -8.36760073144675,
          -8.392893377129857,
          -9.73228843576081,
          -13.396641799808538,
          -13.731315357529281,
          -13.160647069207522,
          -11.65727589438326,
          -13.423221729992653,
          -12.242489202115095,
          -11.456868712316632,
          -9.087343100443489,
          -11.067719042498405,
          -11.9133249305331,
          -11.96096790896823,
          -12.165077948289715,
          -11.619270048420672,
          -13.051749078028418,
          -12.839835055012768,
          -12.26729899263194,
          14.519256339459638,
          15.809339636099116,
          12.12946501337941,
          15.958036201224914,
          16.38151904898286,
          15.868827033069959,
          16.68398378066028,
          16.01867841102636,
          13.315311939838924,
          13.812591307144832,
          12.285135246547553,
          15.62409134622919,
          12.364883706286959,
          12.339239458397866,
          19.153775495825748,
          19.159553431433665,
          19.112571055999087,
          15.7420069146619,
          17.792058665657922,
          19.176874293723685,
          18.583405793645664,
          18.186273378064786,
          16.36163360330048,
          3.6301091928597566,
          15.45172228765486,
          9.22442739076674,
          9.174243749499055,
          6.475242528241879,
          6.491636098518114,
          6.095769284570878,
          6.106053641361911,
          6.177268271793151,
          6.2544892701640915,
          7.311823197466146,
          8.019374419912669,
          -4.544859542739714,
          -4.566104999476909,
          -4.463528648243208,
          -3.895784504781376,
          -5.565942942935744,
          -2.8991132735381657,
          -5.568970725985608,
          18.734943718890225,
          18.064959390070232,
          17.3694050029956,
          2.566635679343847,
          17.731121255570383,
          18.020412910181022,
          17.478112795706565,
          17.20519116235405,
          18.655993522509092,
          17.515515722166484,
          18.48865299954377,
          18.73404085295918,
          18.11916798949053,
          1.1159323954852038,
          1.2121490809021034,
          2.428085197384389,
          2.442437078013022,
          1.9381991396415754,
          1.9689091948788389,
          1.9575980602916945,
          2.2069546935062014,
          2.285176079037052,
          5.7450534745506285,
          5.708230826532654,
          5.617315274156821,
          4.659808355427674,
          6.834799486284779,
          6.74878136601992,
          6.724562890732326,
          4.573425195415284,
          5.874242087170325,
          5.049662466000224,
          4.778724884052626,
          3.9293233990858725,
          4.236844938178164,
          5.043812541262936,
          4.740504487037149,
          5.601792426315786,
          4.498900804508246,
          0.6242707490710713,
          -0.755675720035884,
          -1.8346608829349653,
          -1.9614249638760153,
          -3.6464158490111114,
          -2.1102110505702076,
          -2.315126239967451,
          -1.7429592715473181,
          1.0751188717376643,
          -0.6721205747140524,
          -0.3706555012326214,
          -0.5253229307061372,
          -0.901672655606362,
          -0.7931779636289485,
          -1.130296739618295,
          0.8629533199805756,
          -0.24442404656451697,
          -0.29011072033783003,
          -0.03818559127990426,
          0.7206953473820001,
          0.5659051002273492,
          5.698978787329519,
          5.652507193683247,
          6.106021951836332,
          6.165972563649496,
          6.29837044241553,
          6.659524792034871,
          6.6496386280841495,
          7.208709391969587,
          7.104835638375828,
          8.100075019240842,
          8.14760530973767,
          8.091368024368588,
          8.163563410445404,
          8.274422382215402,
          7.898452050076688,
          -1.7070606905805477,
          -2.3019057371235343,
          -2.306237005495045,
          -5.090902184349415,
          1.8816570735337061,
          -5.4456787645726665,
          -4.896857256152633,
          -4.709593102616297,
          -4.757869024411817,
          -4.228432992736647,
          -4.145905311961422,
          -4.627456809850765,
          1.7842362189099865,
          2.4803209070288093,
          -4.030112492167445,
          -4.130024635427751,
          -4.350027103078708,
          2.991891572670917,
          1.3728290411311135,
          -2.7211573331265915,
          -2.086019457726964,
          -2.559533635206595,
          -11.923160412730619,
          -11.813299282784547,
          -11.11002655174552,
          -10.875086715141514,
          -11.076798409892737,
          -10.823648823986195,
          -10.282785810619007,
          -10.152225602062053,
          -9.809563362216615,
          -11.461951962639619,
          -10.832463864756491,
          -11.278963583022525,
          -11.6635344833741,
          -11.419817253607453,
          -10.715393461791322,
          -11.256691112486664,
          -10.944394652687222,
          -11.510417785707384,
          -6.658752398832718,
          -6.674953251446223,
          -6.01095214209916,
          -6.317703884089971,
          -7.091921952139711,
          -7.336852563928127,
          -7.450469353138379,
          -6.906685436834782,
          -7.800412705827735,
          -7.735717506918068,
          0.6024235491065996,
          0.5357510457365072,
          2.727894132882756,
          2.698924830402256,
          2.569973300454203,
          2.4702691806963277,
          2.567070701077882,
          2.5946922755997877,
          2.459218890407159,
          2.542641043216791,
          2.5188788033256433,
          2.4857151072566186,
          3.004094482304258,
          3.033695298244376,
          2.742801724087014,
          -0.8638387013498492,
          0.6860714595575016,
          0.9107792224019171,
          1.4669619568866206,
          0.8494075593456764,
          1.1549221607516522,
          0.4163511802677698,
          1.2575462181069732,
          -1.318030448670843,
          -1.3570111531461806,
          -1.3235437661092284,
          -0.8843058282421301,
          -1.1614025386222437,
          -1.0383032873617708,
          1.5915998099273707,
          0.6084113545209532,
          1.9013320945528749,
          1.4260065260277905,
          -3.431581226189645,
          -3.757658085031676,
          -4.207625559981491,
          -4.06866117483073,
          -3.48186557778731,
          -3.8669080898291623,
          -4.532570974430025,
          -4.833322032399107,
          -4.558287325217556,
          -4.625627965350588
         ],
         "yaxis": "y4"
        },
        {
         "marker": {
          "color": [
           1,
           1,
           1,
           0,
           0,
           0,
           1,
           1,
           0,
           0,
           0,
           0,
           1,
           1,
           2,
           2,
           2,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           2,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           1,
           2,
           3,
           2,
           3,
           20,
           3,
           20,
           3,
           2,
           2,
           2,
           3,
           4,
           4,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           3,
           20,
           3,
           4,
           4,
           5,
           5,
           5,
           5,
           4,
           4,
           4,
           4,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20,
           20
          ]
         },
         "mode": "markers",
         "text": [
          1,
          1,
          1,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          2,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          2,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          1,
          2,
          3,
          2,
          3,
          20,
          3,
          20,
          3,
          2,
          2,
          2,
          3,
          4,
          4,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          3,
          20,
          3,
          4,
          4,
          5,
          5,
          5,
          5,
          4,
          4,
          4,
          4,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20,
          20
         ],
         "type": "scatter",
         "x": [
          7.443708012658574,
          7.8722118339887235,
          7.025990318852979,
          7.277689352189605,
          6.859539779594269,
          7.084810916216764,
          9.027819507667528,
          8.709422459522072,
          7.134848389670352,
          7.868895791063789,
          7.292921513854107,
          7.112104629213605,
          19.719587747532664,
          19.67112373408727,
          17.13874630341126,
          17.255370026384707,
          18.064476211554766,
          21.229628092908523,
          21.895423849605532,
          21.686368378536386,
          21.562798000279393,
          20.698941806375906,
          21.634093658788736,
          20.941535968327642,
          17.36697834744688,
          20.4558978181341,
          22.061195123163802,
          20.47889707743607,
          19.37686111614949,
          20.250115012723302,
          22.221090074372928,
          20.25476906531466,
          21.338186389599922,
          1.85762606730296,
          -2.9499847676691733,
          -0.5754223609452235,
          -2.694699203403709,
          -4.537374126615483,
          -3.8064564937165932,
          -4.471662463541146,
          -3.578188279329111,
          3.5182303715062884,
          2.92160400235692,
          1.3213805855734948,
          -3.402226461275403,
          -12.507030137403946,
          -12.445406303103361,
          -15.95646183683922,
          -15.96562386001717,
          -16.501088869416858,
          -14.307901498294637,
          -14.358070980998114,
          -14.956754429477272,
          -15.155853266232088,
          -14.789905114391374,
          -16.08741843050936,
          0.2513438213501615,
          -15.243031576164721,
          -8.702494519282677,
          -8.642667344719522,
          -2.1052662684596535,
          -2.103845607407568,
          -2.9172887813225397,
          -2.917107716298873,
          -7.318847376924561,
          -7.230262957055384,
          -8.166328214979355,
          -7.195894684393883,
          -10.795221318475797,
          -10.522161586903056,
          -11.041233680762398,
          -12.064162926042233,
          -8.215740235479577,
          -12.267160059291696,
          -8.1924463789123,
          -4.158362873500843,
          -4.489385080243314,
          -5.654164802193735,
          0.505191440191841,
          -5.668516159696977,
          -5.688452379592515,
          -5.544285730683346,
          -5.612069183140518,
          -4.4427827178879395,
          -5.433941365375721,
          -4.552748499825467,
          -4.671166867605383,
          -4.876356016053941,
          -8.385477615181621,
          -8.302363578780456,
          -10.755444442239991,
          -10.770744064904965,
          -7.519898510297883,
          -7.823094821706841,
          -7.785300277840773,
          -6.416927885375304,
          -6.091971085985564,
          -16.23864158266601,
          -16.09805329588456,
          -16.556257269160017,
          -15.259169985447071,
          -15.43957721163552,
          -15.469146177490734,
          -15.438872098934862,
          -15.324370405005272,
          -15.257852587607294,
          -16.619704128682066,
          -15.62646811686741,
          -15.567042333610031,
          -15.823786820717366,
          -16.5249595846843,
          -15.969306859968473,
          -14.797022997006595,
          -16.035356492623716,
          -2.088554538320217,
          -1.0209485285209714,
          -1.205736612941003,
          -0.09050422885743757,
          -0.13715453030107058,
          -0.24439000988665013,
          -0.1628717150346141,
          -0.9237586562845952,
          -1.0152623279893804,
          0.5429385696434371,
          1.217044962568712,
          0.7543926556137428,
          -0.26892033520493763,
          -0.12014801540770519,
          0.306703076822549,
          -0.5907386128929515,
          -0.838916790077818,
          -0.5148159713972589,
          -0.15615381074870027,
          -1.3645753229086561,
          -1.1398549943881386,
          7.365516842916724,
          7.264296968453275,
          8.199558616629421,
          8.226202992020072,
          8.347591528988195,
          11.04313557854278,
          11.065257918938801,
          10.145170254355648,
          10.25782248386904,
          8.636699559455769,
          8.784779255636812,
          8.687321745721091,
          9.516318121074477,
          9.465027457278799,
          9.348255792663348,
          1.0723036846384928,
          1.2697626499176402,
          1.322300389086097,
          3.5613971717430113,
          -2.735089715502694,
          3.8548790621210296,
          3.951375384812788,
          4.218092214412796,
          4.259244119490269,
          3.245814791933463,
          3.488404074523285,
          3.537631260688868,
          -2.516265659983115,
          -1.730501167645695,
          2.0517015300706603,
          1.9945959064893224,
          1.8539071680093095,
          -1.5735876625313483,
          -1.191850200022245,
          2.0041389978175674,
          1.6370843917350482,
          1.942555635961464,
          -13.365876184330903,
          -12.732007801725365,
          -11.793566765775152,
          -13.404952928632794,
          -11.283204990893555,
          -13.519160739509678,
          -11.635747526425574,
          -11.483378554812397,
          -10.57758820078699,
          -12.852668892274162,
          -12.255002907758737,
          -13.171997266023881,
          -11.894800197123162,
          -12.296840829820276,
          -12.93218906879806,
          -14.082918517851452,
          -12.861190505099696,
          -14.27753261338225,
          -1.4594769034504553,
          -1.615733050363926,
          0.548093080095689,
          0.19763880719353633,
          -0.3746520990913014,
          -0.4701006103288714,
          -0.7669703776245873,
          -0.7076762764691463,
          1.2658365719498188,
          1.2655721270039342,
          3.405855066125097,
          3.3360831781108256,
          14.04169008877294,
          14.697555762213353,
          14.395829956377776,
          14.41603053968849,
          12.57633925620638,
          12.902051611845009,
          11.489356417139227,
          12.227706624228707,
          11.23041408532926,
          10.902845868813811,
          14.4069764731532,
          14.940184383801034,
          14.515951177787583,
          1.868301083502253,
          0.5202642447438134,
          1.2495640359830058,
          1.891694676480099,
          1.1596025943046968,
          0.8089500274094586,
          1.9687101057446823,
          0.9300838285848009,
          3.521666344017103,
          3.9229582354181245,
          3.6297045932856955,
          2.925171949345547,
          4.036941918390678,
          3.6053981656313665,
          0.78307456300387,
          2.016734562201384,
          1.2086502342159586,
          2.001398808528916,
          -12.74756658081335,
          -12.219585017201593,
          -13.118105253909054,
          -12.536131535477297,
          -13.093325996590556,
          -12.879554308419488,
          -13.068259508317595,
          -12.53062250733112,
          -13.04211787463636,
          -12.460472928728741
         ],
         "xaxis": "x5",
         "y": [
          -13.727089433308413,
          -14.52007695774974,
          -13.533680034840538,
          -16.64997376891659,
          -17.629712283888917,
          -16.7794497648201,
          -13.745615258521092,
          -14.230411307508758,
          -18.694494006343646,
          -17.980446337720164,
          -18.313317295984064,
          -18.408907128236322,
          -10.847960014555957,
          -10.883669303920678,
          -8.36760073144675,
          -8.392893377129857,
          -9.73228843576081,
          -13.396641799808538,
          -13.731315357529281,
          -13.160647069207522,
          -11.65727589438326,
          -13.423221729992653,
          -12.242489202115095,
          -11.456868712316632,
          -9.087343100443489,
          -11.067719042498405,
          -11.9133249305331,
          -11.96096790896823,
          -12.165077948289715,
          -11.619270048420672,
          -13.051749078028418,
          -12.839835055012768,
          -12.26729899263194,
          14.519256339459638,
          15.809339636099116,
          12.12946501337941,
          15.958036201224914,
          16.38151904898286,
          15.868827033069959,
          16.68398378066028,
          16.01867841102636,
          13.315311939838924,
          13.812591307144832,
          12.285135246547553,
          15.62409134622919,
          12.364883706286959,
          12.339239458397866,
          19.153775495825748,
          19.159553431433665,
          19.112571055999087,
          15.7420069146619,
          17.792058665657922,
          19.176874293723685,
          18.583405793645664,
          18.186273378064786,
          16.36163360330048,
          3.6301091928597566,
          15.45172228765486,
          9.22442739076674,
          9.174243749499055,
          6.475242528241879,
          6.491636098518114,
          6.095769284570878,
          6.106053641361911,
          6.177268271793151,
          6.2544892701640915,
          7.311823197466146,
          8.019374419912669,
          -4.544859542739714,
          -4.566104999476909,
          -4.463528648243208,
          -3.895784504781376,
          -5.565942942935744,
          -2.8991132735381657,
          -5.568970725985608,
          18.734943718890225,
          18.064959390070232,
          17.3694050029956,
          2.566635679343847,
          17.731121255570383,
          18.020412910181022,
          17.478112795706565,
          17.20519116235405,
          18.655993522509092,
          17.515515722166484,
          18.48865299954377,
          18.73404085295918,
          18.11916798949053,
          1.1159323954852038,
          1.2121490809021034,
          2.428085197384389,
          2.442437078013022,
          1.9381991396415754,
          1.9689091948788389,
          1.9575980602916945,
          2.2069546935062014,
          2.285176079037052,
          5.7450534745506285,
          5.708230826532654,
          5.617315274156821,
          4.659808355427674,
          6.834799486284779,
          6.74878136601992,
          6.724562890732326,
          4.573425195415284,
          5.874242087170325,
          5.049662466000224,
          4.778724884052626,
          3.9293233990858725,
          4.236844938178164,
          5.043812541262936,
          4.740504487037149,
          5.601792426315786,
          4.498900804508246,
          0.6242707490710713,
          -0.755675720035884,
          -1.8346608829349653,
          -1.9614249638760153,
          -3.6464158490111114,
          -2.1102110505702076,
          -2.315126239967451,
          -1.7429592715473181,
          1.0751188717376643,
          -0.6721205747140524,
          -0.3706555012326214,
          -0.5253229307061372,
          -0.901672655606362,
          -0.7931779636289485,
          -1.130296739618295,
          0.8629533199805756,
          -0.24442404656451697,
          -0.29011072033783003,
          -0.03818559127990426,
          0.7206953473820001,
          0.5659051002273492,
          5.698978787329519,
          5.652507193683247,
          6.106021951836332,
          6.165972563649496,
          6.29837044241553,
          6.659524792034871,
          6.6496386280841495,
          7.208709391969587,
          7.104835638375828,
          8.100075019240842,
          8.14760530973767,
          8.091368024368588,
          8.163563410445404,
          8.274422382215402,
          7.898452050076688,
          -1.7070606905805477,
          -2.3019057371235343,
          -2.306237005495045,
          -5.090902184349415,
          1.8816570735337061,
          -5.4456787645726665,
          -4.896857256152633,
          -4.709593102616297,
          -4.757869024411817,
          -4.228432992736647,
          -4.145905311961422,
          -4.627456809850765,
          1.7842362189099865,
          2.4803209070288093,
          -4.030112492167445,
          -4.130024635427751,
          -4.350027103078708,
          2.991891572670917,
          1.3728290411311135,
          -2.7211573331265915,
          -2.086019457726964,
          -2.559533635206595,
          -11.923160412730619,
          -11.813299282784547,
          -11.11002655174552,
          -10.875086715141514,
          -11.076798409892737,
          -10.823648823986195,
          -10.282785810619007,
          -10.152225602062053,
          -9.809563362216615,
          -11.461951962639619,
          -10.832463864756491,
          -11.278963583022525,
          -11.6635344833741,
          -11.419817253607453,
          -10.715393461791322,
          -11.256691112486664,
          -10.944394652687222,
          -11.510417785707384,
          -6.658752398832718,
          -6.674953251446223,
          -6.01095214209916,
          -6.317703884089971,
          -7.091921952139711,
          -7.336852563928127,
          -7.450469353138379,
          -6.906685436834782,
          -7.800412705827735,
          -7.735717506918068,
          0.6024235491065996,
          0.5357510457365072,
          2.727894132882756,
          2.698924830402256,
          2.569973300454203,
          2.4702691806963277,
          2.567070701077882,
          2.5946922755997877,
          2.459218890407159,
          2.542641043216791,
          2.5188788033256433,
          2.4857151072566186,
          3.004094482304258,
          3.033695298244376,
          2.742801724087014,
          -0.8638387013498492,
          0.6860714595575016,
          0.9107792224019171,
          1.4669619568866206,
          0.8494075593456764,
          1.1549221607516522,
          0.4163511802677698,
          1.2575462181069732,
          -1.318030448670843,
          -1.3570111531461806,
          -1.3235437661092284,
          -0.8843058282421301,
          -1.1614025386222437,
          -1.0383032873617708,
          1.5915998099273707,
          0.6084113545209532,
          1.9013320945528749,
          1.4260065260277905,
          -3.431581226189645,
          -3.757658085031676,
          -4.207625559981491,
          -4.06866117483073,
          -3.48186557778731,
          -3.8669080898291623,
          -4.532570974430025,
          -4.833322032399107,
          -4.558287325217556,
          -4.625627965350588
         ],
         "yaxis": "y5"
        },
        {
         "marker": {
          "color": [
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "green",
           "black",
           "green",
           "green",
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "green",
           "black",
           "black",
           "black",
           "green",
           "green",
           "green",
           "green",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black",
           "black"
          ]
         },
         "mode": "markers",
         "type": "scatter",
         "x": [
          7.443708012658574,
          7.8722118339887235,
          7.025990318852979,
          7.277689352189605,
          6.859539779594269,
          7.084810916216764,
          9.027819507667528,
          8.709422459522072,
          7.134848389670352,
          7.868895791063789,
          7.292921513854107,
          7.112104629213605,
          19.719587747532664,
          19.67112373408727,
          17.13874630341126,
          17.255370026384707,
          18.064476211554766,
          21.229628092908523,
          21.895423849605532,
          21.686368378536386,
          21.562798000279393,
          20.698941806375906,
          21.634093658788736,
          20.941535968327642,
          17.36697834744688,
          20.4558978181341,
          22.061195123163802,
          20.47889707743607,
          19.37686111614949,
          20.250115012723302,
          22.221090074372928,
          20.25476906531466,
          21.338186389599922,
          1.85762606730296,
          -2.9499847676691733,
          -0.5754223609452235,
          -2.694699203403709,
          -4.537374126615483,
          -3.8064564937165932,
          -4.471662463541146,
          -3.578188279329111,
          3.5182303715062884,
          2.92160400235692,
          1.3213805855734948,
          -3.402226461275403,
          -12.507030137403946,
          -12.445406303103361,
          -15.95646183683922,
          -15.96562386001717,
          -16.501088869416858,
          -14.307901498294637,
          -14.358070980998114,
          -14.956754429477272,
          -15.155853266232088,
          -14.789905114391374,
          -16.08741843050936,
          0.2513438213501615,
          -15.243031576164721,
          -8.702494519282677,
          -8.642667344719522,
          -2.1052662684596535,
          -2.103845607407568,
          -2.9172887813225397,
          -2.917107716298873,
          -7.318847376924561,
          -7.230262957055384,
          -8.166328214979355,
          -7.195894684393883,
          -10.795221318475797,
          -10.522161586903056,
          -11.041233680762398,
          -12.064162926042233,
          -8.215740235479577,
          -12.267160059291696,
          -8.1924463789123,
          -4.158362873500843,
          -4.489385080243314,
          -5.654164802193735,
          0.505191440191841,
          -5.668516159696977,
          -5.688452379592515,
          -5.544285730683346,
          -5.612069183140518,
          -4.4427827178879395,
          -5.433941365375721,
          -4.552748499825467,
          -4.671166867605383,
          -4.876356016053941,
          -8.385477615181621,
          -8.302363578780456,
          -10.755444442239991,
          -10.770744064904965,
          -7.519898510297883,
          -7.823094821706841,
          -7.785300277840773,
          -6.416927885375304,
          -6.091971085985564,
          -16.23864158266601,
          -16.09805329588456,
          -16.556257269160017,
          -15.259169985447071,
          -15.43957721163552,
          -15.469146177490734,
          -15.438872098934862,
          -15.324370405005272,
          -15.257852587607294,
          -16.619704128682066,
          -15.62646811686741,
          -15.567042333610031,
          -15.823786820717366,
          -16.5249595846843,
          -15.969306859968473,
          -14.797022997006595,
          -16.035356492623716,
          -2.088554538320217,
          -1.0209485285209714,
          -1.205736612941003,
          -0.09050422885743757,
          -0.13715453030107058,
          -0.24439000988665013,
          -0.1628717150346141,
          -0.9237586562845952,
          -1.0152623279893804,
          0.5429385696434371,
          1.217044962568712,
          0.7543926556137428,
          -0.26892033520493763,
          -0.12014801540770519,
          0.306703076822549,
          -0.5907386128929515,
          -0.838916790077818,
          -0.5148159713972589,
          -0.15615381074870027,
          -1.3645753229086561,
          -1.1398549943881386,
          7.365516842916724,
          7.264296968453275,
          8.199558616629421,
          8.226202992020072,
          8.347591528988195,
          11.04313557854278,
          11.065257918938801,
          10.145170254355648,
          10.25782248386904,
          8.636699559455769,
          8.784779255636812,
          8.687321745721091,
          9.516318121074477,
          9.465027457278799,
          9.348255792663348,
          1.0723036846384928,
          1.2697626499176402,
          1.322300389086097,
          3.5613971717430113,
          -2.735089715502694,
          3.8548790621210296,
          3.951375384812788,
          4.218092214412796,
          4.259244119490269,
          3.245814791933463,
          3.488404074523285,
          3.537631260688868,
          -2.516265659983115,
          -1.730501167645695,
          2.0517015300706603,
          1.9945959064893224,
          1.8539071680093095,
          -1.5735876625313483,
          -1.191850200022245,
          2.0041389978175674,
          1.6370843917350482,
          1.942555635961464,
          -13.365876184330903,
          -12.732007801725365,
          -11.793566765775152,
          -13.404952928632794,
          -11.283204990893555,
          -13.519160739509678,
          -11.635747526425574,
          -11.483378554812397,
          -10.57758820078699,
          -12.852668892274162,
          -12.255002907758737,
          -13.171997266023881,
          -11.894800197123162,
          -12.296840829820276,
          -12.93218906879806,
          -14.082918517851452,
          -12.861190505099696,
          -14.27753261338225,
          -1.4594769034504553,
          -1.615733050363926,
          0.548093080095689,
          0.19763880719353633,
          -0.3746520990913014,
          -0.4701006103288714,
          -0.7669703776245873,
          -0.7076762764691463,
          1.2658365719498188,
          1.2655721270039342,
          3.405855066125097,
          3.3360831781108256,
          14.04169008877294,
          14.697555762213353,
          14.395829956377776,
          14.41603053968849,
          12.57633925620638,
          12.902051611845009,
          11.489356417139227,
          12.227706624228707,
          11.23041408532926,
          10.902845868813811,
          14.4069764731532,
          14.940184383801034,
          14.515951177787583,
          1.868301083502253,
          0.5202642447438134,
          1.2495640359830058,
          1.891694676480099,
          1.1596025943046968,
          0.8089500274094586,
          1.9687101057446823,
          0.9300838285848009,
          3.521666344017103,
          3.9229582354181245,
          3.6297045932856955,
          2.925171949345547,
          4.036941918390678,
          3.6053981656313665,
          0.78307456300387,
          2.016734562201384,
          1.2086502342159586,
          2.001398808528916,
          -12.74756658081335,
          -12.219585017201593,
          -13.118105253909054,
          -12.536131535477297,
          -13.093325996590556,
          -12.879554308419488,
          -13.068259508317595,
          -12.53062250733112,
          -13.04211787463636,
          -12.460472928728741
         ],
         "xaxis": "x6",
         "y": [
          -13.727089433308413,
          -14.52007695774974,
          -13.533680034840538,
          -16.64997376891659,
          -17.629712283888917,
          -16.7794497648201,
          -13.745615258521092,
          -14.230411307508758,
          -18.694494006343646,
          -17.980446337720164,
          -18.313317295984064,
          -18.408907128236322,
          -10.847960014555957,
          -10.883669303920678,
          -8.36760073144675,
          -8.392893377129857,
          -9.73228843576081,
          -13.396641799808538,
          -13.731315357529281,
          -13.160647069207522,
          -11.65727589438326,
          -13.423221729992653,
          -12.242489202115095,
          -11.456868712316632,
          -9.087343100443489,
          -11.067719042498405,
          -11.9133249305331,
          -11.96096790896823,
          -12.165077948289715,
          -11.619270048420672,
          -13.051749078028418,
          -12.839835055012768,
          -12.26729899263194,
          14.519256339459638,
          15.809339636099116,
          12.12946501337941,
          15.958036201224914,
          16.38151904898286,
          15.868827033069959,
          16.68398378066028,
          16.01867841102636,
          13.315311939838924,
          13.812591307144832,
          12.285135246547553,
          15.62409134622919,
          12.364883706286959,
          12.339239458397866,
          19.153775495825748,
          19.159553431433665,
          19.112571055999087,
          15.7420069146619,
          17.792058665657922,
          19.176874293723685,
          18.583405793645664,
          18.186273378064786,
          16.36163360330048,
          3.6301091928597566,
          15.45172228765486,
          9.22442739076674,
          9.174243749499055,
          6.475242528241879,
          6.491636098518114,
          6.095769284570878,
          6.106053641361911,
          6.177268271793151,
          6.2544892701640915,
          7.311823197466146,
          8.019374419912669,
          -4.544859542739714,
          -4.566104999476909,
          -4.463528648243208,
          -3.895784504781376,
          -5.565942942935744,
          -2.8991132735381657,
          -5.568970725985608,
          18.734943718890225,
          18.064959390070232,
          17.3694050029956,
          2.566635679343847,
          17.731121255570383,
          18.020412910181022,
          17.478112795706565,
          17.20519116235405,
          18.655993522509092,
          17.515515722166484,
          18.48865299954377,
          18.73404085295918,
          18.11916798949053,
          1.1159323954852038,
          1.2121490809021034,
          2.428085197384389,
          2.442437078013022,
          1.9381991396415754,
          1.9689091948788389,
          1.9575980602916945,
          2.2069546935062014,
          2.285176079037052,
          5.7450534745506285,
          5.708230826532654,
          5.617315274156821,
          4.659808355427674,
          6.834799486284779,
          6.74878136601992,
          6.724562890732326,
          4.573425195415284,
          5.874242087170325,
          5.049662466000224,
          4.778724884052626,
          3.9293233990858725,
          4.236844938178164,
          5.043812541262936,
          4.740504487037149,
          5.601792426315786,
          4.498900804508246,
          0.6242707490710713,
          -0.755675720035884,
          -1.8346608829349653,
          -1.9614249638760153,
          -3.6464158490111114,
          -2.1102110505702076,
          -2.315126239967451,
          -1.7429592715473181,
          1.0751188717376643,
          -0.6721205747140524,
          -0.3706555012326214,
          -0.5253229307061372,
          -0.901672655606362,
          -0.7931779636289485,
          -1.130296739618295,
          0.8629533199805756,
          -0.24442404656451697,
          -0.29011072033783003,
          -0.03818559127990426,
          0.7206953473820001,
          0.5659051002273492,
          5.698978787329519,
          5.652507193683247,
          6.106021951836332,
          6.165972563649496,
          6.29837044241553,
          6.659524792034871,
          6.6496386280841495,
          7.208709391969587,
          7.104835638375828,
          8.100075019240842,
          8.14760530973767,
          8.091368024368588,
          8.163563410445404,
          8.274422382215402,
          7.898452050076688,
          -1.7070606905805477,
          -2.3019057371235343,
          -2.306237005495045,
          -5.090902184349415,
          1.8816570735337061,
          -5.4456787645726665,
          -4.896857256152633,
          -4.709593102616297,
          -4.757869024411817,
          -4.228432992736647,
          -4.145905311961422,
          -4.627456809850765,
          1.7842362189099865,
          2.4803209070288093,
          -4.030112492167445,
          -4.130024635427751,
          -4.350027103078708,
          2.991891572670917,
          1.3728290411311135,
          -2.7211573331265915,
          -2.086019457726964,
          -2.559533635206595,
          -11.923160412730619,
          -11.813299282784547,
          -11.11002655174552,
          -10.875086715141514,
          -11.076798409892737,
          -10.823648823986195,
          -10.282785810619007,
          -10.152225602062053,
          -9.809563362216615,
          -11.461951962639619,
          -10.832463864756491,
          -11.278963583022525,
          -11.6635344833741,
          -11.419817253607453,
          -10.715393461791322,
          -11.256691112486664,
          -10.944394652687222,
          -11.510417785707384,
          -6.658752398832718,
          -6.674953251446223,
          -6.01095214209916,
          -6.317703884089971,
          -7.091921952139711,
          -7.336852563928127,
          -7.450469353138379,
          -6.906685436834782,
          -7.800412705827735,
          -7.735717506918068,
          0.6024235491065996,
          0.5357510457365072,
          2.727894132882756,
          2.698924830402256,
          2.569973300454203,
          2.4702691806963277,
          2.567070701077882,
          2.5946922755997877,
          2.459218890407159,
          2.542641043216791,
          2.5188788033256433,
          2.4857151072566186,
          3.004094482304258,
          3.033695298244376,
          2.742801724087014,
          -0.8638387013498492,
          0.6860714595575016,
          0.9107792224019171,
          1.4669619568866206,
          0.8494075593456764,
          1.1549221607516522,
          0.4163511802677698,
          1.2575462181069732,
          -1.318030448670843,
          -1.3570111531461806,
          -1.3235437661092284,
          -0.8843058282421301,
          -1.1614025386222437,
          -1.0383032873617708,
          1.5915998099273707,
          0.6084113545209532,
          1.9013320945528749,
          1.4260065260277905,
          -3.431581226189645,
          -3.757658085031676,
          -4.207625559981491,
          -4.06866117483073,
          -3.48186557778731,
          -3.8669080898291623,
          -4.532570974430025,
          -4.833322032399107,
          -4.558287325217556,
          -4.625627965350588
         ],
         "yaxis": "y6"
        }
       ],
       "layout": {
        "height": 1200,
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "title": {
         "text": "classifier:SAN source:webcam target:dslr noise:0.3 data_type:target acc:[False False False  True  True  True False False  True  True  True  True\n  True  True False False False  True  True  True  True  True  True  True\n False  True  True  True  True  True  True  True  True  True False  True\n False False False False False  True  True  True False False False  True\n  True  True  True  True  True  True  True  True False  True  True  True\n False False False False  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True  True  True  True  True  True  True  True  True  True\n  True  True  True]"
        },
        "width": 1500,
        "xaxis": {
         "anchor": "y",
         "domain": [
          0,
          0.2888888888888889
         ]
        },
        "xaxis2": {
         "anchor": "y2",
         "domain": [
          0.35555555555555557,
          0.6444444444444445
         ]
        },
        "xaxis3": {
         "anchor": "y3",
         "domain": [
          0.7111111111111111,
          1
         ]
        },
        "xaxis4": {
         "anchor": "y4",
         "domain": [
          0,
          0.2888888888888889
         ]
        },
        "xaxis5": {
         "anchor": "y5",
         "domain": [
          0.35555555555555557,
          0.6444444444444445
         ]
        },
        "xaxis6": {
         "anchor": "y6",
         "domain": [
          0.7111111111111111,
          1
         ]
        },
        "yaxis": {
         "anchor": "x",
         "domain": [
          0.575,
          1
         ]
        },
        "yaxis2": {
         "anchor": "x2",
         "domain": [
          0.575,
          1
         ]
        },
        "yaxis3": {
         "anchor": "x3",
         "domain": [
          0.575,
          1
         ]
        },
        "yaxis4": {
         "anchor": "x4",
         "domain": [
          0,
          0.425
         ]
        },
        "yaxis5": {
         "anchor": "x5",
         "domain": [
          0,
          0.425
         ]
        },
        "yaxis6": {
         "anchor": "x6",
         "domain": [
          0,
          0.425
         ]
        }
       }
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "fig = make_subplots(rows=2, cols=3)\n",
    "\n",
    "\n",
    "# source\n",
    "noise = 0.3\n",
    "classifier = 'SAN'\n",
    "data_type = 'source'\n",
    "source = 'webcam'\n",
    "target = 'dslr'\n",
    "feature_s, label_s, pre_s = load_data(classifier, data_type, noise, source, target, othertxt='_0.5_1.5_0.5_0.1')\n",
    "\n",
    "musk_10_s = ((np.array(label_s)>15).astype(np.float32) +(np.array(label_s).astype(np.float32)<5))>0\n",
    "# print(musk_10_s)\n",
    "feature_s = feature_s[musk_10_s]\n",
    "label_s = np.array(label_s)[musk_10_s]\n",
    "pre_s = np.array(pre_s)[musk_10_s]\n",
    "\n",
    "\n",
    "noise = 0.3\n",
    "classifier = 'SAN'\n",
    "data_type = 'target'\n",
    "source = 'webcam'\n",
    "target = 'dslr'\n",
    "feature_t, label_t, pre_t = load_data(classifier, data_type, noise, source, target, othertxt='_0.5_1.5_0.5_0.1')\n",
    "musk_10_t = ((np.array(label_t)>15)+(np.array(label_t)<5))>0\n",
    "feature_t = feature_t[musk_10_t]\n",
    "label_t = np.array(label_t)[musk_10_t]\n",
    "pre_t = np.array(pre_t)[musk_10_t]\n",
    "\n",
    "feature_cat_2d = TSNE(\n",
    "    perplexity=50,\n",
    "    metric=\"euclidean\",\n",
    "    n_jobs=8,\n",
    "    random_state=42,\n",
    "    verbose=True,\n",
    "    ).fit(np.concatenate([feature_s, feature_t]))\n",
    "\n",
    "feature_2d_s = feature_cat_2d[:feature_s.shape[0],:]\n",
    "feature_2d_t = feature_cat_2d[feature_s.shape[0]:,:]\n",
    "\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_s[:,0], y=feature_2d_s[:,1], mode='markers',\n",
    "        marker=dict(color=label_s), text=label_s\n",
    "    ),\n",
    "    row=1, col=1,\n",
    ")\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_s[:,0], y=feature_2d_s[:,1], mode='markers',\n",
    "        marker=dict(color=pre_s), text=pre_s\n",
    "        ),\n",
    "    row=1, col=2\n",
    ")\n",
    "\n",
    "deta = (np.array(label_s)-np.array(pre_s)).tolist()\n",
    "deta_color = ['black' if d == 0 else 'red' for d in deta]\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_s[:,0], y=feature_2d_s[:,1], mode='markers',\n",
    "        marker=dict(color=deta_color),\n",
    "        ),\n",
    "    row=1, col=3\n",
    ")\n",
    "\n",
    "# target\n",
    "\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_t[:,0], y=feature_2d_t[:,1], mode='markers',\n",
    "        marker=dict(color=label_t), text=label_t\n",
    "    ),\n",
    "    row=2, col=1,\n",
    ")\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_t[:,0], y=feature_2d_t[:,1], mode='markers',\n",
    "        marker=dict(color=pre_t), text=pre_t\n",
    "        ),\n",
    "    row=2, col=2\n",
    ")\n",
    "\n",
    "deta = (np.array(label_t)-np.array(pre_t)).tolist()\n",
    "deta_color=[]\n",
    "for d in deta:\n",
    "    if d == 0:\n",
    "        deta_color.append('black')\n",
    "    if d >0:\n",
    "        deta_color.append('red')\n",
    "    if d <0:\n",
    "        deta_color.append('green')\n",
    "# deta_color = ['black' if d == 0 elif d>0 'red' elif d>0 'red' for d in deta]\n",
    "fig.add_trace(\n",
    "    go.Scatter(\n",
    "        x=feature_2d_t[:,0], y=feature_2d_t[:,1], mode='markers',\n",
    "        marker=dict(color=deta_color),\n",
    "        ),\n",
    "    row=2, col=3\n",
    ")\n",
    "\n",
    "acc = label_t==pre_t\n",
    "fig.update_layout(\n",
    "    width=1500,\n",
    "    height=1200,\n",
    "    title=f'classifier:{classifier} source:{source} target:{target} noise:{noise} data_type:{data_type} acc:{acc}'\n",
    "    )\n",
    "fig.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(np.array(label_s)==np.array(pre_s)).sum()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(np.array(label_t)==np.array(pre_t)).sum()\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "6d7d97104e280635ad88e776887db1a0fc39f616f086abe78976766f14b415cc"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig/box_plot.py <==
import matplotlib.pyplot as plt
import numpy as np


def adjacent_values(vals, q1, q3):
    upper_adjacent_value = q3 + (q3 - q1) * 1.5
    upper_adjacent_value = np.clip(upper_adjacent_value, q3, vals[-1])

    lower_adjacent_value = q1 - (q3 - q1) * 1.5
    lower_adjacent_value = np.clip(lower_adjacent_value, vals[0], q1)
    return lower_adjacent_value, upper_adjacent_value


def set_axis_style(ax, labels):
    ax.set_xticks(np.arange(1, len(labels) + 1), labels=labels)
    ax.set_xlim(0.25, len(labels) + 0.75)
    ax.set_xlabel('Datasets (UNDA)')


# create test data
data = [
[89.54, 89.62, 89.74, 89.86, 89.98, 90.09, 90.10, 90.13, 90.23, 90.42, 90.48, 90.61, 90.87, 90.99, 91.04, 91.10, 91.17, 91.23, 91.23, 91.25, 91.50, 91.50, 91.68, 91.73, 91.84],
[50.85, 51.15, 51.27, 51.28, 51.31, 51.34, 51.48, 51.49, 51.49, 51.49, 51.56, 51.56, 51.58, 51.58, 51.60, 51.61, 51.69, 51.73, 51.75, 51.78, 51.79, 51.80, 51.93, 51.94, 52.06],
[75.06, 75.11, 75.17, 75.20, 75.20, 75.21, 75.24, 75.30, 75.33, 75.41, 75.41, 75.45, 75.50, 75.50, 75.53, 75.56, 75.57, 75.60, 75.64, 75.65, 75.68, 75.84, 75.86, 75.87, 75.99],
[56.83, 57.68, 57.73, 57.80, 57.87, 58.07, 58.21, 58.34, 58.35, 58.45, 58.65, 58.85, 58.90, 58.94, 58.97, 58.97, 59.13, 59.19, 59.31, 59.33, 59.47, 59.55, 59.64, 59.79, 60.10],
]

fig, ax1 = plt.subplots(nrows=1, ncols=1, figsize=(5, 3), sharey=True)

# ax1.set_title('Default violin plot')
ax1.set_ylabel('H-score (%)')

m1 = np.array([87.2, 87.6, 85.4, 86.5]).mean()
m2 = np.array([51.4, 50.7]).mean()
m3 = np.array([85.4, 74.9, 75.6, 71.8]).mean()
m4 = np.array([56.4, 55.3, 53.1]).mean()

data[0] = np.array(data[0])/m1
data[1] = np.array(data[1])/m2
data[2] = np.array(data[2])/m3
data[3] = np.array(data[3])/m4

ax1.plot([1, 2, 3], np.array([87.2/m1, 51.4/m2, 74.9/m3]),'oy', label='D+SPA')
ax1.plot([1, 3, 4], np.array([87.6/m1, 75.6/m3, 56.4/m4]),'og', label='GATE')
ax1.plot([1, 3, 4], np.array([85.4/m1, 74.7/m3, 55.3/m4]),'ob', label='TNT')
ax1.plot([1, 2, 3, 4], np.array([86.5/m1, 50.7/m2, 71.8/m3, 53.1/m4]),'o', label='OVANet')
ax1.violinplot(data)

plt.yticks([])

# plot.text(1, 1.1, 'Office', ha='center', va='center', transform=ax1.transAxes)

# set style for the axes
labels = ['Office', 'DomainNet', 'OfficeHome', 'VisDA']
for ax in [ax1]:
    set_axis_style(ax, labels)
ax1.set_xlim(0.5, 4.5)
plt.legend(loc='upper center')
plt.subplots_adjust(bottom=0.15, wspace=0.05)
# plt.show()
plt.savefig('fig/box_plot.png', dpi=300)
